Benefits of marriage as a search strategy

We propose and investigate a model for mate searching and marriage in large societies based on a stochastic matching process and simple decision rules. Agents have preferences among themselves given by some probability distribution. They randomly search for better mates, forming new couples and breaking apart in the process. Marriage is implemented in the model by adding the decision of stopping searching for a better mate when the affinity between a couple is higher than a certain fixed amount. We show that the average utility in the system with marriage can be higher than in the system without it. Part of our results can be summarized in what sounds like a piece of advice: don't marry the first person you like and don't search for the love of your life, but get married if you like your partner more than a sigma above average. We also find that the average utility attained in our stochastic model is smaller than the one associated with a stable matching achieved using the Gale-Shapley algorithm. This can be taken as a formal argument in favor of a central planner (perhaps an app) with the information to coordinate the marriage market in order to set a stable matching. To roughly test the adequacy of our model to describe existent societies, we compare the evolution of the fraction of married couples in our model with real-world data and obtain good agreement. In the last section, we formulate the model in the limit of an infinite number of agents and find an analytical expression for the evolution of the system.

==> anc/DatingMarriageModel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    657578,      14271]
NotebookOptionsPosition[    640868,      14010]
NotebookOutlinePosition[    641260,      14026]
CellTagsIndexPosition[    641217,      14023]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Benefits of marriage as a search strategy", "Title",
 CellChangeTimes->{{3.838198037205736*^9, 
  3.838198060426086*^9}},ExpressionUUID->"45510674-881e-4046-9214-\
db7f80c897c4"],

Cell["by Davi B. Costa", "Text",
 CellChangeTimes->{{3.8381981938764887`*^9, 
  3.838198201427196*^9}},ExpressionUUID->"758d9d2a-0a12-47c3-8cdd-\
6f8ac672222e"],

Cell["\<\
We propose and investigate a model for dating and marriage in large societies \
based on a stochastic matching process and simple decision rules. Agents have \
preferences among themselves given by some probability distribution. They \
randomly search for better mates, forming new couples and breaking apart in \
the process. Marriage is implemented in the model by adding the decision of \
stopping searching for a better mate when an agent finds another one with an \
affinity higher than a certain fixed amount. We show that the average utility \
in the system with marriage can be higher than in the system without it. Part \
of our results can be summarized in what sounds like a piece of advice: don\
\[CloseCurlyQuote]t marry the first person you like and \
don\[CloseCurlyQuote]t search for the love of your life, but get married if \
you like your partner more than a sigma above average. We also compare the \
evolution of the fraction of married couples in our model with real data and \
obtain good agreement. In the last section, we formulate the model in the \
limit of an infinite number of agents and find an analytical expression for \
the evolution of the system.\
\>", "Text",
 CellChangeTimes->{{3.83819816070051*^9, 3.8381981647629967`*^9}, {
  3.838198208219199*^9, 3.8381982166041517`*^9}, {3.8381983491747217`*^9, 
  3.838198355062541*^9}},ExpressionUUID->"a6f558a4-02f2-4112-a074-\
3e06c0024745"],

Cell["\<\
(This Mathematica notebook is a companion to the article: \
https://arxiv.org/abs/2108.04885. More details can be found in the article \
which is freely available in the Arxiv repository)\
\>", "Text",
 CellChangeTimes->{{3.8381979893183317`*^9, 3.8381980327769537`*^9}, {
  3.838198122244082*^9, 3.8381981535949163`*^9}, {3.8381986237718287`*^9, 
  3.838198627427134*^9}},ExpressionUUID->"605685ed-639c-426f-acca-\
b13fa79c8e07"],

Cell[CellGroupData[{

Cell["1. Introduction", "Section",
 CellChangeTimes->{{3.838198265010025*^9, 3.838198276192183*^9}, {
  3.838199594326645*^9, 
  3.8381995948305798`*^9}},ExpressionUUID->"bb70b459-fc04-4ccd-9f28-\
e4a2a6e9be63"],

Cell[TextData[{
 "Consider the following situation: you are dating and wonder whether you \
should propose marriage or not. There are many aspects of marriage to \
consider, but you are mainly concerned with marriage as a search strategy. \
You like your mate, but you are unsure if it is enough. After all, there may \
be someone out there that you would like even more, but it is unlikely that \
you will get to know this person if you get married. Perhaps, the best is to \
stay open to the possibility of meeting a potential better mate by not \
getting married. However, if your relationship is symmetric in this respect, \
you may become single because your mate left you for someone else. So while \
marriage closes off some of the opportunities that you would otherwise have, \
on the other hand, it protects you from the risk of being left out. So you \
ask yourself: as a search strategy, is it beneficial to get married? Or does \
the potential benefit of meeting a person with whom you have a greater \
affinity outweigh the chances of being alone because your current partner has \
left you? To make these ideas precise and to answer the\nquestion, we propose \
a model for dating and marriage based on a random matching process and simple \
decision rules.\n\nThe model contains a number ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8f106a22-ef87-4856-8094-7ba51e61547f"],
 " of agents with preferences among themselves sampled by a given \
distribution. Initially, all agents are singles, and the system evolves in a \
certain number ",
 Cell[BoxData[
  FormBox["T", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "66655bcd-5fa0-4cac-bb9b-860ec1c84ba8"],
 " of discrete steps. At each step, they will match in pairs by random \
chance. If the agents of the matched pair like each other more than their \
previous mates, or more than being single, they will form a new couple. An \
agent becomes single if its partner starts a new relationship. Marriage is \
implemented in the model by adding the decision of stopping searching for a \
better mate when an agent finds another one with an affinity higher than a \
certain fixed value ",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "10546d35-d010-4c5b-afe4-c342fe8102e3"],
 ". This parameter should be interpreted as exogenous in the sense that it \
characterizes the decision behavior of the agents of a given society with \
respect to marriage. We simulate this system for different values of \
\[CapitalLambda] and we computed the average utility in each case as a \
function of the number of steps. Part of the conclusions one can extract from \
the results we obtained, answers the question from the previous paragraph. \
The answer sounds like a piece of advice: don\[CloseCurlyQuote]t marry the \
first person you like and don\[CloseCurlyQuote]t search for the love of your \
life, but get married if you like your partner more than a sigma above \
average."
}], "Text",
 CellChangeTimes->{{3.8381982861087837`*^9, 3.8381983439667892`*^9}, {
  3.8381988517821503`*^9, 3.83819885524646*^9}, {3.838199632318432*^9, 
  3.8381997254094677`*^9}, {3.838222806378173*^9, 
  3.838222813612577*^9}},ExpressionUUID->"cd7dc21f-468a-4f96-94a1-\
c60e393213e0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Model and results", "Section",
 CellChangeTimes->{{3.835778392752408*^9, 3.835778397767687*^9}, {
  3.83586920352635*^9, 3.835869210046764*^9}, {3.8381995966703568`*^9, 
  3.838199597087008*^9}},ExpressionUUID->"de3c1cb7-e307-48ff-80c9-\
73a9177bc57a"],

Cell[CellGroupData[{

Cell["2.1. The model", "Subsection",
 CellChangeTimes->{{3.83820629307612*^9, 3.838206303011878*^9}, 
   3.838213031949334*^9},ExpressionUUID->"624c83eb-d9a0-4b61-b4c5-\
bd640b5550a4"],

Cell[TextData[{
 "\tThe model contains ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "5f71e6c4-9b7d-4a20-9c69-cd4f49bafc21"],
 " agents with preferences among themselves described by a utility function. \
This information is encoded in the off-diagonal elements of the affinity \
matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{"A", "\[Element]", 
    SuperscriptBox["\[DoubleStruckCapitalR]", 
     RowBox[{"n", " ", "x", " ", "n"}]]}], TraditionalForm]],ExpressionUUID->
  "0e9e6f47-c82b-4bac-84a4-6892b85cd6f9"],
 ", where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "ij"], TraditionalForm]],ExpressionUUID->
  "c8b28449-5f9e-4f4c-947c-41edce7d45b3"],
 " is the utility for agent ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]],ExpressionUUID->
  "394c2f4e-e946-4704-a6ce-2310a25857e8"],
 " to be in a couple with agent ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "0c42e3e1-4ab7-4081-b3e6-89182d013661"],
 ". In large societies, the probability distribution that generates the \
affinity matrix is more important than its actual values. Indeed, the \
preferences of agent ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "15ef76f0-bba8-4dfc-bfbd-87b33c933ee4"],
 " concerning the other agents of society are encoded by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["A", "kj"], ":", 
         RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}]}], " ", 
        "&"}], " ", "j"}], "\[NotEqual]", "k"}], "}"}], " "}], 
   TraditionalForm]],ExpressionUUID->"dbfeccf8-ef8f-4e02-ab99-1af4d4330669"],
 ". The histogram with these values, will distribute according to some \
probability distribution. As it happens with many human traits, it may be \
reasonable to assume that these values are generated by a Gaussian \
distribution, i.e., ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "kj"], "\[Tilde]", 
    RowBox[{"N", "(", 
     RowBox[{
      SubscriptBox["\[Mu]", "k"], ",", 
      SubscriptBox["\[Sigma]", "k"]}], ")"}], " "}], TraditionalForm]],
  ExpressionUUID->"cc3a9fb2-f315-4196-b7e5-c5cbfbe98e89"],
 "for all ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}], TraditionalForm]],
  ExpressionUUID->"1645397a-1ce1-4d7f-9a3c-09a2a41d335d"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "\[NotEqual]", "k"}], TraditionalForm]],ExpressionUUID->
  "7f7199d0-3d96-4a63-a258-566ae630328c"],
 " and each ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], TraditionalForm]],
  ExpressionUUID->"a18c50c5-40ed-4695-a02e-ff345a0bea23"],
 ". In principle, one may think that it is more realistic to assume that the \
preferences of different agents are given by distributions defined with \
different parameters \[Mu] and \[Sigma]. Note, however, that the values of \
the ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "abf27dcc-13c8-4f83-a073-12f2491205c8"],
 "-column of the affinity matrix, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["A", "jk"], ":", 
         RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}]}], " ", 
        "&"}], " ", "j"}], "\[NotEqual]", "k"}], "}"}], " "}], 
   TraditionalForm]],ExpressionUUID->"f50e771e-d67a-435e-9f8c-a30972a2811a"],
 ", encodes the way agent ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "88f45900-705f-454b-bca9-2aaba0704d7e"],
 " is liked by society. Therefore, if agents indeed have preferences given by \
different Gaussian distributions, then the distribution that generates the \
columns of the affinity matrix will not in general be Gaussian. Hence, to \
have both lines and columns consistently Gaussian, we may assume that all \
off-diagonal entries of the affinity matrix are generated by the same \
Gaussian distribution, that is,  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "kj"], "\[Tilde]", 
    RowBox[{"N", "(", 
     RowBox[{"\[Mu]", ",", "\[Sigma]"}], ")"}], " "}], TraditionalForm]],
  ExpressionUUID->"87b12511-5c69-4c2e-a3e9-c360da7ab191"],
 "for all ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}], TraditionalForm]],
  ExpressionUUID->"c023dcc6-9bc8-4b19-b781-72b374127bc9"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], TraditionalForm]],
  ExpressionUUID->"bdb1eb3c-434f-41bc-9e50-9561fafed7e7"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "\[LessEqual]", "k"}], TraditionalForm]],ExpressionUUID->
  "fa398b45-a478-4ddc-a905-ba2d269136f2"],
 ". When this is the case, we will say that we are dealing with the Gaussian \
model. For comparison and to make concrete our analytical investigations, we \
will also study the Uniform model, i.e., ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "kj"], "\[Tilde]", 
    RowBox[{"U", "(", 
     RowBox[{
      RowBox[{"\[Mu]", "-", 
       RowBox[{"2", "\[Sigma]"}]}], ",", 
      RowBox[{"\[Mu]", "+", 
       RowBox[{"2", "\[Sigma]"}]}]}], ")"}], " "}], TraditionalForm]],
  ExpressionUUID->"2c873fff-b108-43da-8d0b-07234b34e716"],
 ".\n\tThe diagonal elements of the affinity matrix are the utilities when \
agents are singles. We also believe it is reasonable to assume these values \
are generated by a Gaussian distribution ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "kk"], "\[Tilde]", 
    RowBox[{"N", "(", 
     RowBox[{
      SubscriptBox["\[Mu]", "s"], ",", 
      SubscriptBox["\[Sigma]", "s"]}], ")"}], " "}], TraditionalForm]],
  ExpressionUUID->"22afc05e-d56d-4bef-8054-79c02b6b446d"],
 "for all  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], TraditionalForm]],
  ExpressionUUID->"6ae3139c-de69-48e4-8b1e-eb8d3eb2de91"],
 ". It is an open empirical problem to investigate the relation between the \
distributions that generate the diagonal and off-diagonal elements of the \
affinity matrix. In particular, it would be interesting to investigate the \
relationship between the mean of these distributions. Note, that the mean of \
the diagonal elements gives the average utility when all agents are single. \
On the other hand, the mean of the off-diagonal elements can be interpreted \
as the average utility when agents form random couples. Therefore, the \
relationship between the mean of these two distributions encodes how being \
single compares to dating a random agent in society. We denote the mean and \
variance of this distribution using an ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],ExpressionUUID->
  "be3bd513-a17d-4aa0-bc93-0a1f823e06d6"],
 ".\n\tIn Wolfram Language we can generate the affinity matrix for the \
Gaussian model with parameters:"
}], "Text",
 CellChangeTimes->{{3.838200934052266*^9, 3.838200953963732*^9}, {
   3.838201022069448*^9, 3.8382010242748823`*^9}, {3.838201054849084*^9, 
   3.838201280326831*^9}, {3.838201314788246*^9, 3.838201341330347*^9}, {
   3.838201426190192*^9, 3.838201862941524*^9}, {3.838201911640874*^9, 
   3.838201983907756*^9}, 3.838202048443774*^9, {3.838202101245781*^9, 
   3.838202110901086*^9}, {3.83820218317949*^9, 3.838202209346743*^9}, {
   3.838202327055757*^9, 3.838202327616022*^9}, {3.8382023974545927`*^9, 
   3.838202414738317*^9}, {3.8382030880706997`*^9, 3.838203091504407*^9}, {
   3.838203165526909*^9, 3.838203192580072*^9}, {3.838292141319784*^9, 
   3.838292165136405*^9}},ExpressionUUID->"0e3b4012-0a45-481d-96d5-\
5dd0f0919fe7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", "=", "1000"}], ",", 
    RowBox[{"\[Mu]", "=", "0"}], ",", 
    RowBox[{"\[Sigma]", "=", "1"}], ",", 
    RowBox[{"\[Mu]s", "=", "0"}], ",", 
    RowBox[{"\[Sigma]s", "=", "1"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.838203038754137*^9, 3.838203059375153*^9}, 
   3.838203151181429*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"94323c8c-e1f4-438e-ad5b-6864d07667ef"],

Cell["using", "Text",
 CellChangeTimes->{{3.838203187202056*^9, 
  3.838203188830998*^9}},ExpressionUUID->"fb08be4d-1e6b-4b83-8c8e-\
d7ddfa3c3478"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "=", 
    RowBox[{"RandomVariate", "[", 
     RowBox[{
      RowBox[{"NormalDistribution", "[", 
       RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"A", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
      "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "=", 
     RowBox[{
      RowBox[{"RandomVariate", "[", 
       RowBox[{
        RowBox[{"NormalDistribution", "[", 
         RowBox[{"\[Mu]s", ",", "\[Sigma]s"}], "]"}], ",", "1"}], "]"}], 
      "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.838202113291966*^9, 3.838202177869307*^9}, {
  3.838202212689951*^9, 3.838202222211845*^9}, {3.838202256794484*^9, 
  3.838202302223117*^9}, {3.8382030646149197`*^9, 3.838203078838071*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0d0a902b-1d74-4137-910a-ba56347077ae"],

Cell[TextData[{
 "Initially, all agents are singles, therefore their initial utilities ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["u", "k"], "t"], TraditionalForm]],ExpressionUUID->
  "987489bd-5be9-444a-9bbc-eac8a434ce91"],
 "will be given by the diagonal elements of the affinity matrix, i.e.,"
}], "Text",
 CellChangeTimes->{{3.838202338374342*^9, 3.8382023598208447`*^9}, {
  3.838202974727859*^9, 3.838203001047039*^9}, {3.83820310905998*^9, 
  3.8382031164196653`*^9}, {3.8382100374435787`*^9, 
  3.838210046710848*^9}},ExpressionUUID->"6dde6181-d879-4521-9029-\
5f21d71a726f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Couples", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Utility", "=", 
   RowBox[{"{", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8382030027768106`*^9, 3.838203028073133*^9}, {
  3.838203156957013*^9, 3.838203158019259*^9}, {3.838203530907086*^9, 
  3.838203546548686*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"6fa0bdba-e3c9-476d-b64d-03e6a878a3d6"],

Cell["\<\
The histogram with this values follows a Gaussian distribution and can be \
visualized easily using:\
\>", "Text",
 CellChangeTimes->{{3.8382031222857533`*^9, 
  3.8382031427552156`*^9}},ExpressionUUID->"2b829d91-5296-4bed-8984-\
575cdaac7edb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
     "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.838202226858243*^9, 3.8382022629204063`*^9}, {
  3.838203145661756*^9, 3.838203161277339*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"3f8320c3-ebeb-4d19-b16a-fda6823eb3c6"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
    Opacity[0.581], Thickness[Small]}], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.581], Thickness[Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-4., 0}, {-3.5, 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{26.254403522818308`, 48.435748598879144`}, {
           90.39330090611563, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-3.5, 0}, {-3., 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{47.935748598879144`, 70.11709367493998}, {
           90.39330090611563, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-3., 0}, {-2.5, 5.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{69.61709367493998, 91.79843875100084}, {
           86.22825357780569, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox["5", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[5, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-2.5, 0}, {-2., 7.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{91.29843875100084, 113.47978382706168`}, {
           84.14572991365073, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 7]& ,
        TagBoxNote->"7"],
       StyleBox["7", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[7, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-2., 0}, {-1.5, 38.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{112.97978382706168`, 135.16112890312252`}, {
           51.86661311924874, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 38]& ,
        TagBoxNote->"38"],
       StyleBox["38", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[38, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-1.5, 0}, {-1., 104.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{134.66112890312252`, 
           156.84247397918335`}, {-16.856667797865157`, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 104]& ,
        TagBoxNote->"104"],
       StyleBox["104", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[104, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-1., 0}, {-0.5, 155.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{156.34247397918335`, 
           178.52381905524422`}, {-69.96102123381681, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 155]& ,
        TagBoxNote->"155"],
       StyleBox["155", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[155, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-0.5, 0}, {0., 177.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{178.02381905524422`, 
           200.20516413130505`}, {-92.86878153952145, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 177]& ,
        TagBoxNote->"177"],
       StyleBox["177", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[177, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0., 0}, {0.5, 187.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{199.70516413130505`, 
           221.8865092073659}, {-103.28139986029629`, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 187]& ,
        TagBoxNote->"187"],
       StyleBox["187", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[187, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.5, 0}, {1., 146.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{221.3865092073659, 
           243.56785428342675`}, {-60.58966474511945, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 146]& ,
        TagBoxNote->"146"],
       StyleBox["146", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[146, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{1., 0}, {1.5, 105.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{243.06785428342675`, 
           265.2491993594876}, {-17.897929629942638`, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 105]& ,
        TagBoxNote->"105"],
       StyleBox["105", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[105, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{1.5, 0}, {2., 52.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{264.7491993594876, 286.9305444355484}, {
           37.288947470163976`, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 52]& ,
        TagBoxNote->"52"],
       StyleBox["52", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[52, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{2., 0}, {2.5, 16.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{286.4305444355484, 308.61188951160926`}, {
           74.77437342495338, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 16]& ,
        TagBoxNote->"16"],
       StyleBox["16", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[16, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{2.5, 0}, {3., 5.}, "RoundingRadius" -> 0]},
          ImageSizeCache->{{308.11188951160926`, 330.2932345876701}, {
           86.22825357780569, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 5]& ,
        TagBoxNote->"5"],
       StyleBox["5", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[5, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{3., 0}, {3.5, 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{329.7932345876701, 351.974579663731}, {
           90.39330090611563, 91.93456273819311}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], 
       "Tooltip"]& ]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-4.15, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{-4., 3.5}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.838202244781459*^9, 3.838202267269409*^9}, {
   3.838203143988927*^9, 3.838203161873426*^9}, 3.83820320644785*^9, 
   3.838204233352558*^9, 3.838292190320244*^9, 3.8382976033489723`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"c98a26bc-8eb5-49ef-9890-96259ff4a41c"]
}, Open  ]],

Cell[TextData[{
 "The dynamics of the system happen in discrete steps ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "\[Element]", "\[CapitalNu]"}], TraditionalForm]],
  ExpressionUUID->"89f78eb8-ba4c-4a7b-999c-91d17e9c6390"],
 ". At each step ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "1eb909a2-47fc-470c-965f-6ec21052cc23"],
 ", all agents match at random with a new agent. In Wolfram language, the \
matching at each step can be generated easily using"
}], "Text",
 CellChangeTimes->{{3.8382024651540422`*^9, 
  3.838202570447611*^9}},ExpressionUUID->"9f20d213-807f-4bc5-a977-\
e6ab3eef4ab8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"var", "=", 
   RowBox[{"RandomSample", "[", 
    RowBox[{"Table", "[", 
     RowBox[{"k", ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Matching", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"var", "\[LeftDoubleBracket]", 
       RowBox[{"1", ";;", 
        FractionBox["n", "2"]}], "\[RightDoubleBracket]"}], ",", 
      RowBox[{"var", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{
         FractionBox["n", "2"], "+", "1"}], ";;", "n"}], 
       "\[RightDoubleBracket]"}]}], "}"}], "\[Transpose]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Matching", "\[LeftDoubleBracket]", 
  RowBox[{"1", ";;", "100"}], "\[RightDoubleBracket]"}]}], "Input",
 CellChangeTimes->{{3.838202575960041*^9, 3.838202606943056*^9}, {
  3.838203218788146*^9, 3.83820321990823*^9}, {3.838203567587387*^9, 
  3.83820358680081*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"43999726-e075-412d-8b6a-07267cd273d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"976", ",", "569"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"532", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"691", ",", "274"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"956", ",", "372"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"60", ",", "538"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"397", ",", "719"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"905", ",", "108"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"775", ",", "812"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"334", ",", "54"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"336", ",", "255"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"162", ",", "579"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"110", ",", "379"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"444", ",", "600"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"156", ",", "295"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"59", ",", "92"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"96", ",", "196"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"131", ",", "542"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"854", ",", "925"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"643", ",", "957"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"584", ",", "988"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"455", ",", "550"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"892", ",", "891"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"181", ",", "283"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"615", ",", "159"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"866", ",", "163"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"392", ",", "248"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"486", ",", "776"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "598"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"498", ",", "610"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"128", ",", "785"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"992", ",", "818"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"402", ",", "961"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"589", ",", "895"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"256", ",", "217"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"906", ",", "411"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"605", ",", "55"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"636", ",", "575"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"186", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"754", ",", "889"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"31", ",", "183"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"138", ",", "699"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"506", ",", "377"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "595"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"800", ",", "844"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"198", ",", "212"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"480", ",", "266"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"609", ",", "350"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"872", ",", "603"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"259", ",", "384"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"133", ",", "676"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"134", ",", "306"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"487", ",", "788"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"435", ",", "69"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"722", ",", "199"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"644", ",", "469"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"164", ",", "141"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"771", ",", "170"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"739", ",", "479"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"790", ",", "684"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"508", ",", "543"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"187", ",", "545"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"105", ",", "244"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"179", ",", "705"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"80", ",", "637"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"929", ",", "180"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"793", ",", "554"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"355", ",", "525"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"824", ",", "953"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"356", ",", "1000"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"120", ",", "693"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"75", ",", "549"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"102", ",", "341"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"453", ",", "305"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"201", ",", "149"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"933", ",", "831"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"171", ",", "884"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"580", ",", "747"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"727", ",", "61"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"429", ",", "316"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"802", ",", "529"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"916", ",", "917"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"852", ",", "870"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"984", ",", "968"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"252", ",", "382"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"910", ",", "416"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"618", ",", "299"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"690", ",", "191"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"33", ",", "482"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"839", ",", "39"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"227", ",", "275"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"808", ",", "330"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"899", ",", "519"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"819", ",", "945"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"749", ",", "222"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"991", ",", "143"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"136", ",", "323"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"978", ",", "368"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"582", ",", "119"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"806", ",", "66"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"874", ",", "623"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8382025904579983`*^9, 3.8382026073063393`*^9}, 
   3.838203220479642*^9, {3.838203568845047*^9, 3.838203587312976*^9}, 
   3.838204235745895*^9, 3.838292205563479*^9, 3.838297607348209*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"42130782-2abd-476f-9571-e5a9d6ed7004"]
}, Open  ]],

Cell[TextData[{
 "We see that each element of the Matching is a pair of numbers ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"j", ",", "k"}], "}"}], TraditionalForm]],ExpressionUUID->
  "908238f3-2c04-482c-b7ce-5f50db12795d"],
 " denoting the agents that match at the given step. \nThen, two agents that \
were matched at step ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "+", "1"}], TraditionalForm]],ExpressionUUID->
  "21088701-4d0f-4de6-80c8-514720d12523"],
 " will form a couple if they like themselves. That is, if their their \
affinities are higher then their utilities at ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "ddb00467-3faf-4e8b-a0a9-e77085b40d1d"],
 ". More precisely:"
}], "Text",
 CellChangeTimes->{{3.838202611640072*^9, 3.838202730685693*^9}, {
  3.838202855844763*^9, 3.838202907017469*^9}, {3.8382029429874268`*^9, 
  3.838202944801704*^9}, {3.838203245320966*^9, 3.838203259816681*^9}, {
  3.8382036682521963`*^9, 3.838203743110478*^9}, {3.838292223706407*^9, 
  3.838292223853828*^9}},ExpressionUUID->"037225a6-7b57-45e9-a89c-\
05f456ed9434"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Match", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}], "=", 
       RowBox[{
       "Matching", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
      ";", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", 
         RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}], ">", 
        RowBox[{
         RowBox[{
         "Utility", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}], "&&", 
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", 
         RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}], ">", 
        RowBox[{
         RowBox[{
         "Utility", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}]}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "Matching", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"NewCouples", "=", 
  RowBox[{"Pick", "[", 
   RowBox[{"Matching", ",", "Match"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.838203720971092*^9, 3.838203727961338*^9}, {
  3.838204155866722*^9, 3.838204159399764*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"38f744b4-8d3f-440d-8102-aa22efcd7a35"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"976", ",", "569"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"691", ",", "274"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"162", ",", "579"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"131", ",", "542"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"584", ",", "988"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "598"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"992", ",", "818"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"589", ",", "895"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"186", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"754", ",", "889"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"198", ",", "212"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"609", ",", "350"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"487", ",", "788"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"164", ",", "141"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"793", ",", "554"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"429", ",", "316"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"852", ",", "870"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"910", ",", "416"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"899", ",", "519"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"749", ",", "222"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"806", ",", "66"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"546", ",", "697"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"125", ",", "279"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"369", ",", "267"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"151", ",", "879"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"888", ",", "616"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"608", ",", "718"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"548", ",", "90"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"594", ",", "652"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"428", ",", "418"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"655", ",", "563"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"886", ",", "93"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"380", ",", "611"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"726", ",", "666"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"385", ",", "296"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"137", ",", "770"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"314", ",", "841"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"781", ",", "439"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"124", ",", "779"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"552", ",", "920"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"887", ",", "247"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"900", ",", "566"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"787", ",", "348"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"219", ",", "977"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"253", ",", "972"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"515", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"358", ",", "875"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"958", ",", "271"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"537", ",", "881"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"997", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"474", ",", "667"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"346", ",", "441"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"381", ",", "203"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"680", ",", "646"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"583", ",", "494"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"261", ",", "663"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "322"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"361", ",", "329"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"633", ",", "914"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "896"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"438", ",", "68"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"189", ",", "626"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"311", ",", "41"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"915", ",", "404"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"570", ",", "386"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"650", ",", "437"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"970", ",", "70"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"642", ",", "522"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"512", ",", "202"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"139", ",", "581"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"446", ",", "224"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"702", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"485", ",", "333"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"942", ",", "707"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"835", ",", "863"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"106", ",", "332"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"176", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"412", ",", "484"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"197", ",", "943"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"194", ",", "43"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127", ",", "908"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"632", ",", "339"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"757", ",", "122"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"833", ",", "351"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"574", ",", "533"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"338", ",", "123"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"406", ",", "476"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"557", ",", "36"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "620"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"733", ",", "284"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"270", ",", "963"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"838", ",", "924"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"432", ",", "617"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"396", ",", "540"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"712", ",", "282"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"948", ",", "209"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"390", ",", "999"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"445", ",", "98"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"154", ",", "867"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"941", ",", "62"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"661", ",", "157"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"461", ",", "568"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"856", ",", "560"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"743", ",", "918"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"671", ",", "829"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"413", ",", "679"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", "234"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"460", ",", "729"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"114", ",", "496"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"994", ",", "465"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "682"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"648", ",", "319"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"599", ",", "504"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"292", ",", "966"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"974", ",", "257"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "764"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.838203728396929*^9, {3.838204144533442*^9, 3.838204159910955*^9}, 
   3.8382042377878227`*^9, 3.838297609739401*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"f3b1ecb0-d5a5-43a9-b120-9aa9f108bf69"]
}, Open  ]],

Cell["\<\
If one of the agents of the new couple was dating before, it will break apart \
with its previous mate:\
\>", "Text",
 CellChangeTimes->{{3.838202911303297*^9, 3.83820292706665*^9}, {
   3.8382032686573763`*^9, 3.83820349574291*^9}, 3.838203633286425*^9, 
   3.838203667651142*^9, 3.838203719919359*^9, {3.83820375730746*^9, 
   3.838203835111347*^9}},ExpressionUUID->"44a9e45d-5da9-4ec2-8acf-\
57186f61b45c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"BreakingAgents", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", "NewCouples", "]"}], ",", 
     RowBox[{
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{
         "Couples", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
         "]"}], ",", "#"}], "]"}], "&"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"CouplesToBreak", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
     "Couples", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], ",", 
     " ", 
     RowBox[{
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{"BreakingAgents", ",", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}],
        " ", "||", " ", 
       RowBox[{"MemberQ", "[", 
        RowBox[{"BreakingAgents", ",", " ", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
        "]"}]}], " ", "&"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8382038199314337`*^9, 3.838203841847933*^9}, {
  3.838204016121705*^9, 3.838204056174239*^9}, {3.838204120210464*^9, 
  3.838204138688274*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"5c131202-f824-4b86-9015-65774fc79672"],

Cell[TextData[{
 "Then, the couples at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "+", "1"}], TraditionalForm]],ExpressionUUID->
  "fc4f861d-d17c-4966-aabe-979334b83840"],
 " will be the set of Couples at ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "992437cb-de91-47c0-94c4-374efd9caddd"],
 ", plus the set of NewCouples, minus the CouplesToBreak:"
}], "Text",
 CellChangeTimes->{{3.838203843943399*^9, 3.838203948776332*^9}, {
  3.8382041898628273`*^9, 3.8382041924148073`*^9}, {3.8382922590037327`*^9, 
  3.8382922592435713`*^9}},ExpressionUUID->"c962ba8b-0c76-4aab-b1ad-\
5fe20f8b87f6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Couples", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"Couples", ",", 
     RowBox[{"{", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Complement", "[", 
         RowBox[{
          RowBox[{
          "Couples", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
          ",", "CouplesToBreak"}], "]"}], ",", "NewCouples"}], "]"}], "}"}]}],
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Couples", "\[LeftDoubleBracket]", 
  RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}]}], "Input",
 CellChangeTimes->{{3.838203952768445*^9, 3.838203958504406*^9}, {
  3.838204084616127*^9, 3.838204114091055*^9}, {3.8382922667165623`*^9, 
  3.838292274971285*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"e85dc1a9-6d08-4479-8b9d-3d89b089b64c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"976", ",", "569"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"691", ",", "274"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"162", ",", "579"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"131", ",", "542"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"584", ",", "988"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "598"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"992", ",", "818"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"589", ",", "895"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"186", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"754", ",", "889"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"198", ",", "212"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"609", ",", "350"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"487", ",", "788"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"164", ",", "141"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"793", ",", "554"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"429", ",", "316"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"852", ",", "870"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"910", ",", "416"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"899", ",", "519"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"749", ",", "222"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"806", ",", "66"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"546", ",", "697"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"125", ",", "279"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"369", ",", "267"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"151", ",", "879"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"888", ",", "616"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"608", ",", "718"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"548", ",", "90"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"594", ",", "652"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"428", ",", "418"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"655", ",", "563"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"886", ",", "93"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"380", ",", "611"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"726", ",", "666"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"385", ",", "296"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"137", ",", "770"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"314", ",", "841"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"781", ",", "439"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"124", ",", "779"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"552", ",", "920"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"887", ",", "247"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"900", ",", "566"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"787", ",", "348"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"219", ",", "977"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"253", ",", "972"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"515", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"358", ",", "875"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"958", ",", "271"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"537", ",", "881"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"997", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"474", ",", "667"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"346", ",", "441"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"381", ",", "203"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"680", ",", "646"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"583", ",", "494"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"261", ",", "663"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"78", ",", "322"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"361", ",", "329"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"633", ",", "914"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"47", ",", "896"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"438", ",", "68"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"189", ",", "626"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"311", ",", "41"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"915", ",", "404"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"570", ",", "386"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"650", ",", "437"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"970", ",", "70"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"642", ",", "522"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"512", ",", "202"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"139", ",", "581"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"446", ",", "224"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"702", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"485", ",", "333"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"942", ",", "707"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"835", ",", "863"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"106", ",", "332"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"176", ",", "25"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"412", ",", "484"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"197", ",", "943"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"194", ",", "43"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"127", ",", "908"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"632", ",", "339"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"757", ",", "122"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"833", ",", "351"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"574", ",", "533"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"338", ",", "123"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"406", ",", "476"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"557", ",", "36"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"81", ",", "620"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"733", ",", "284"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"270", ",", "963"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"838", ",", "924"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"432", ",", "617"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"396", ",", "540"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"712", ",", "282"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"948", ",", "209"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"390", ",", "999"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"445", ",", "98"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"154", ",", "867"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"941", ",", "62"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"661", ",", "157"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"461", ",", "568"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"856", ",", "560"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"743", ",", "918"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"671", ",", "829"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"413", ",", "679"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"99", ",", "234"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"460", ",", "729"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"114", ",", "496"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"994", ",", "465"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "682"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"648", ",", "319"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"599", ",", "504"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"292", ",", "966"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"974", ",", "257"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "764"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.838204114460206*^9, 3.838204194191443*^9, 
  3.838204243627282*^9, 3.838292276137001*^9, 3.838297614270217*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"3f6cd004-25ba-4b48-8576-68542e025f89"]
}, Open  ]],

Cell["\<\
Now, the utilities will be updated using the affinities of the couples:\
\>", "Text",
 CellChangeTimes->{{3.838204265237081*^9, 
  3.8382042936289787`*^9}},ExpressionUUID->"49ca7fdb-34c5-417e-b2d5-\
fce19b646fb8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NewUtility", "=", 
    RowBox[{
    "Utility", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
   ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b"}], "}"}], "=", 
      RowBox[{
       RowBox[{"Couples", "\[LeftDoubleBracket]", 
        RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "NewUtility", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
      "=", 
      RowBox[{"A", "\[LeftDoubleBracket]", 
       RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
      "NewUtility", "\[LeftDoubleBracket]", "b", "\[RightDoubleBracket]"}], 
      "=", 
      RowBox[{"A", "\[LeftDoubleBracket]", 
       RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", 
       RowBox[{"Couples", "\[LeftDoubleBracket]", 
        RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Utility", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"Utility", ",", 
     RowBox[{"{", "NewUtility", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.838204313103031*^9, 3.838204326352878*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"6ccc82aa-7d4b-4c06-be5a-7da0212ce311"],

Cell[TextData[{
 "Note that the initial average utility is approximate equal to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "5ae8d8d1-cd43-4a21-b452-e43e95662ddd"],
 ", "
}], "Text",
 CellChangeTimes->{{3.83820434120744*^9, 
  3.8382044186916943`*^9}},ExpressionUUID->"1800e2d8-7e4f-45b4-bd71-\
5da7b73733a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{"Utility", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838204401878463*^9, 3.838204406747801*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"97848344-50e5-41e0-add6-25f39ba4f008"],

Cell[BoxData["0.038964455446667864`"], "Output",
 CellChangeTimes->{3.838204407097822*^9, 3.8382976196672897`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"932e43ad-2aaf-4ea4-8cf9-239750fa76fc"]
}, Open  ]],

Cell[TextData[{
 "However, the average utility at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "03267f56-7f60-4331-9daa-b5db51fd698a"],
 " is higher seems many agents started a relationship:"
}], "Text",
 CellChangeTimes->{{3.8382044209527082`*^9, 
  3.8382044227398033`*^9}},ExpressionUUID->"106ce13c-d9a8-4787-801a-\
4d583c6e7d86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mean", "[", 
  RowBox[{"Utility", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.838204411452161*^9, 3.838204411548196*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b76ea59b-9922-4b5e-a3c6-11f1e2ae29e2"],

Cell[BoxData["0.2977747102588973`"], "Output",
 CellChangeTimes->{3.8382044117478533`*^9, 3.838297621330752*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"94f915e4-7d40-49f1-b153-df8bfe554274"]
}, Open  ]],

Cell[TextData[{
 "Applying these simple decision rules and using this stochastic matching \
process we can evolve the system a number ",
 Cell[BoxData[
  FormBox[
   RowBox[{"T", " "}], TraditionalForm]],ExpressionUUID->
  "0c0e3921-b42a-4512-959b-47af44e4d24d"],
 " of steps. Before doing this, let\[CloseCurlyQuote]s show our \
implementation of marriage.\nIf the affinity between a couple is higher than \
a certain fixed value ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", "\[Element]", "\[DoubleStruckCapitalR]"}], 
   TraditionalForm]],ExpressionUUID->"89fb1295-1fa9-48c7-9ee0-017f7d78f574"],
 ", then the couple will not match with new agents in the next steps of the \
evolution.\tThe difference in the implementation is that now, after getting \
Couples we will also construct the Married couples. For \[CapitalLambda]=1 we \
would add"
}], "Text",
 CellChangeTimes->{{3.8382045024801397`*^9, 3.838204593662529*^9}, {
  3.838204632643847*^9, 3.838204671395928*^9}, {3.83820473658642*^9, 
  3.838204780343021*^9}},ExpressionUUID->"96bb8259-1336-47ee-892a-\
739f46eb6a0b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Married", "=", 
  RowBox[{"Select", "[", 
   RowBox[{
    RowBox[{"Couples", "\[LeftDoubleBracket]", 
     RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", 
         RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", 
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], ">", "\[CapitalLambda]"}], "&&", 
      RowBox[{
       RowBox[{
        RowBox[{"A", "\[LeftDoubleBracket]", 
         RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "\[RightDoubleBracket]"}], ">", "\[CapitalLambda]"}]}], "&"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.838204767682732*^9, 3.838204794306016*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"389a6955-dee0-4dc0-83e2-c6cdd1fa6871"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"976", ",", "569"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"162", ",", "579"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "598"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"164", ",", "141"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"888", ",", "616"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"594", ",", "652"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"428", ",", "418"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"633", ",", "914"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"189", ",", "626"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"915", ",", "404"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"512", ",", "202"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"270", ",", "963"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"941", ",", "62"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"32", ",", "682"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.838204794714533*^9, 3.838297624931282*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"8c36eadb-1744-440a-818b-9f64e16b6898"]
}, Open  ]],

Cell["\<\
Then, in the next step t+2, the Married couples would not participate in the \
matching process. We can do this using\
\>", "Text",
 CellChangeTimes->{{3.8382047990482597`*^9, 
  3.838204839903655*^9}},ExpressionUUID->"55beeec3-378a-443f-9c09-\
e3d37f2f72d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"var\[CapitalLambda]", "=", 
   RowBox[{"RandomSample", "[", 
    RowBox[{"Complement", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{"k", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
      RowBox[{"Flatten", "[", "Married", "]"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"Matching\[CapitalLambda]", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"var\[CapitalLambda]", "\[LeftDoubleBracket]", 
       RowBox[{"1", ";;", 
        FractionBox[
         RowBox[{"Length", "[", "var\[CapitalLambda]", "]"}], "2"]}], 
       "\[RightDoubleBracket]"}], ",", 
      RowBox[{"var\[CapitalLambda]", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Length", "[", "var\[CapitalLambda]", "]"}], "2"], "+", 
         "1"}], ";;", 
        RowBox[{"Length", "[", "var\[CapitalLambda]", "]"}]}], 
       "\[RightDoubleBracket]"}]}], "}"}], "\[Transpose]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.838204858087228*^9, 3.8382048716572247`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"9971d396-b400-43d2-b787-9692fcd6f695"],

Cell["instead of \[OpenCurlyDoubleQuote]var\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]Matching\[CloseCurlyDoubleQuote] as we used before.", \
"Text",
 CellChangeTimes->{{3.838204845177601*^9, 3.8382049569561453`*^9}, {
  3.8382051408080063`*^9, 3.838205141823447*^9}, {3.838206276357555*^9, 
  3.838206276628531*^9}, {3.8382063553161383`*^9, 3.838206374386106*^9}, {
  3.838292345561933*^9, 
  3.838292348345306*^9}},ExpressionUUID->"b5750277-b501-41cf-8022-\
7698dcaad8c7"],

Cell["\<\
We collected all these material and constructed the DatingMarriageModel \
function. Schematically we have:\
\>", "Text",
 CellChangeTimes->{{3.83822338072164*^9, 3.838223382033453*^9}, {
  3.838292357825843*^9, 
  3.8382923696567574`*^9}},ExpressionUUID->"1ad3b388-ae98-446f-9583-\
57ee95e2bf98"],

Cell["\<\
DatingMarriageModel[dist_,n_,\[Mu]_,\[Sigma]_,\[Mu]s_,\[Sigma]s_,\
\[CapitalLambda]_,T_] \
\[Rule]{A,Utility,Utility\[CapitalLambda],Couples,Couples\[CapitalLambda],\
Married}
\:200b
Input:
dist=Distribution used in the simulation, either \[OpenCurlyDoubleQuote]U\
\[CloseCurlyDoubleQuote]=Uniform or \[OpenCurlyDoubleQuote]N\
\[CloseCurlyDoubleQuote]=Normal/Gaussian;
n = Number of agents;
\[Mu],\[Sigma] = Mean and variance of the distribution that generates the \
off-diagonal elements of the affinity matrix;
\[Mu]s,\[Sigma]s = Mean and variance of the distribution that generates the \
diagonal elements of the affinity matrix;
\[CapitalLambda] = Parameter that defines marriage;
T = Number of steps of the simulaton.
\:200b
Output:
A = Affinity matrix N x N;
Utility = Utility matrix U x T, where u\[LeftDoubleBracket]t\
\[RightDoubleBracket]\[LeftDoubleBracket]k\[RightDoubleBracket] is the \
utility of agent k at step t in the system without marriage;
Utility\[CapitalLambda] = Utility matrix U x T, where u\[LeftDoubleBracket]t\
\[RightDoubleBracket]\[LeftDoubleBracket]k\[RightDoubleBracket] is the \
utility of agent k at step t in the system with marriage;
Couples = List of length T, with Couples\[LeftDoubleBracket]t\
\[RightDoubleBracket] the set of couples at step t in the system without \
marriage;
Couples\[CapitalLambda] = List of length T, with Couples\[LeftDoubleBracket]t\
\[RightDoubleBracket] the set of couples at step t in the system with marriage;
Married=List of all agents who get married. Combined with Couples\
\[CapitalLambda] one can create a list with agents married at each step t.\
\>", "Text",
 CellChangeTimes->{{3.835868676644629*^9, 3.8358689717225933`*^9}, {
   3.8358690052535667`*^9, 3.8358690059046917`*^9}, {3.8358690398612747`*^9, 
   3.835869148104452*^9}, 3.838200102236195*^9, {3.8382063590183287`*^9, 
   3.83820636779655*^9}, {3.838223093424623*^9, 3.838223096474365*^9}, {
   3.838223363610463*^9, 3.838223380044783*^9}, {3.8382924111278677`*^9, 
   3.838292413824018*^9}},ExpressionUUID->"b66ec39c-ade9-4f6c-9082-\
1a3b72cf09f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DatingMarriageModel", "[", 
   RowBox[{
   "dist_", ",", "n_", ",", "\[Mu]_", ",", "\[Sigma]_", ",", "\[Mu]s_", ",", 
    "\[Sigma]s_", ",", "\[CapitalLambda]_", ",", "T_"}], "]"}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Utility", ",", "Utility\[CapitalLambda]", ",", "Couples", ",",
       "Couples\[CapitalLambda]", ",", "Married", ",", "t", ",", "var", ",", 
      "var\[CapitalLambda]", ",", "Matching", ",", "Matching\[CapitalLambda]",
       ",", "a", ",", "b", ",", "Love", ",", "Love\[CapitalLambda]", ",", 
      "NewCouples", ",", "NewCouples\[CapitalLambda]", ",", "Infidels", ",", 
      "Infidels\[CapitalLambda]", ",", "CouplesToBreak", ",", 
      "CouplesToBreak\[CapitalLambda]", ",", "NewUtility", ",", 
      "NewUtility\[CapitalLambda]", ",", "k"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"dist", "\[Equal]", "\"\<N\>\""}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"RandomVariate", "[", 
          RowBox[{
           RowBox[{"NormalDistribution", "[", 
            RowBox[{"\[Mu]", ",", "\[Sigma]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "A", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "=", 
           RowBox[{
            RowBox[{"RandomVariate", "[", 
             RowBox[{
              RowBox[{"NormalDistribution", "[", 
               RowBox[{"\[Mu]s", ",", "\[Sigma]s"}], "]"}], ",", "1"}], "]"}],
             "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"dist", "\[Equal]", "\"\<U\>\""}], ",", "\[IndentingNewLine]", 
       
       RowBox[{
        RowBox[{"A", "=", 
         RowBox[{"RandomVariate", "[", 
          RowBox[{
           RowBox[{"UniformDistribution", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Mu]", "-", 
               RowBox[{"2", "\[Sigma]"}]}], ",", 
              RowBox[{"\[Mu]", "+", 
               RowBox[{"2", "\[Sigma]"}]}]}], "}"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "A", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "=", 
           RowBox[{
            RowBox[{"RandomVariate", "[", 
             RowBox[{
              RowBox[{"UniformDistribution", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[Mu]s", "-", 
                  RowBox[{"2", "\[Sigma]s"}]}], ",", 
                 RowBox[{"\[Mu]s", "+", 
                  RowBox[{"2", "\[Sigma]s"}]}]}], "}"}], "]"}], ",", "1"}], 
             "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], " ", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"A", " ", "is", " ", "the", " ", "affinity", " ", 
        RowBox[{"matrix", ".", " ", 
         SubscriptBox["A", "kj"]}], " ", "is", " ", "the", " ", "utility", 
        " ", "surplus", " ", "for", " ", "agent", " ", "k", " ", "when", " ", 
        "it", " ", "is", " ", "with", " ", "agent", " ", "j"}], ";", " ", 
       RowBox[{
        SubscriptBox["A", "kk"], " ", "is", " ", "the", " ", "utility", " ", 
        "for", " ", "agent", " ", "k", " ", "when", " ", "it", " ", "is", " ", 
        RowBox[{"single", "."}]}]}], "*)"}], " ", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Utility", "=", 
      RowBox[{"{", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}],
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "}"}]}], ";", 
     " ", "\[IndentingNewLine]", 
     RowBox[{"Utility\[CapitalLambda]", "=", 
      RowBox[{"{", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"A", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}],
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "}"}]}], ";", 
     " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Creates", " ", "a", " ", "list", " ", "with", " ", "the", " ", 
       "initial", " ", "utilities", " ", "in", " ", "the", " ", "system", " ",
        "with", " ", "marriage", " ", "and", " ", "in", " ", "the", " ", 
       "system", " ", "without", " ", "marriage", " ", "which", " ", "is", 
       " ", 
       SubscriptBox["A", "kk"], " ", "seems", " ", "all", " ", "agents", " ", 
       "are", " ", "singles", " ", 
       RowBox[{"initially", ".", " ", "We"}], " ", "are", " ", "using", " ", 
       "\[CapitalLambda]", " ", "to", " ", "denote", " ", "the", " ", 
       "attributes", " ", "of", " ", "the", " ", "system", " ", "with", " ", 
       "marriage"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Couples", "=", 
      RowBox[{"{", 
       RowBox[{"{", "}"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Couples\[CapitalLambda]", "=", 
      RowBox[{"{", 
       RowBox[{"{", "}"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Married", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"t", "=", 
         RowBox[{"Length", "[", "Utility", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"Without", " ", "marriage"}], "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"var", "=", 
         RowBox[{"RandomSample", "[", 
          RowBox[{"Table", "[", 
           RowBox[{"k", ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Matching", "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"var", "\[LeftDoubleBracket]", 
             RowBox[{"1", ";;", 
              FractionBox["n", "2"]}], "\[RightDoubleBracket]"}], ",", 
            RowBox[{"var", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{
               FractionBox["n", "2"], "+", "1"}], ";;", "n"}], 
             "\[RightDoubleBracket]"}]}], "}"}], "\[Transpose]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{"Random", " ", "matching", " ", "between", " ", "agents"}], 
         "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Love", "=", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}], "=", 
             RowBox[{
             "Matching", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"A", "\[LeftDoubleBracket]", 
               RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}], ">", 
              RowBox[{
               RowBox[{
               "Utility", "\[LeftDoubleBracket]", "t", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "a", 
               "\[RightDoubleBracket]"}]}], "&&", 
             RowBox[{
              RowBox[{"A", "\[LeftDoubleBracket]", 
               RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}], ">", 
              RowBox[{
               RowBox[{
               "Utility", "\[LeftDoubleBracket]", "t", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "b", 
               "\[RightDoubleBracket]"}]}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Matching", "]"}]}], "}"}]}], "]"}]}], 
        ";", " ", 
        RowBox[{"(*", 
         RowBox[{
         "Array", " ", "with", " ", "the", " ", "couples", " ", "that", " ", 
          "accept", " ", "each", " ", "other"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"NewCouples", "=", 
         RowBox[{"Pick", "[", 
          RowBox[{"Matching", ",", "Love"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Infidels", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", "NewCouples", "]"}], ",", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{
               "Couples", "\[LeftDoubleBracket]", "t", 
                "\[RightDoubleBracket]"}], "]"}], ",", "#"}], "]"}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"CouplesToBreak", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{
           "Couples", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
           ",", 
           RowBox[{
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"Infidels", ",", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "]"}], "||", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"Infidels", ",", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
              "]"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Couples", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Couples", ",", 
           RowBox[{"{", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{
                "Couples", "\[LeftDoubleBracket]", "t", 
                 "\[RightDoubleBracket]"}], ",", "CouplesToBreak"}], "]"}], 
              ",", "NewCouples"}], "]"}], "}"}]}], "]"}]}], ";", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{
          "Creates", " ", "a", " ", "new", " ", "entry", " ", "in", " ", 
           "couples", " ", "with", " ", "the", " ", "couples", " ", "at", " ",
            "the", " ", "next", " ", 
           RowBox[{"step", ".", " ", "The"}], " ", "couples", " ", "at", " ", 
           "the", " ", "next", " ", "step", " ", "are", " ", "the", " ", 
           "old", " ", "couples"}], " ", "-", " ", 
          RowBox[{"the", " ", "couples", " ", "that", " ", "broke"}], " ", 
          "+", " ", 
          RowBox[{"the", " ", "new", " ", "couples"}]}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
         "Construct", " ", "the", " ", "utility", " ", "in", " ", "the", " ", 
          "next", " ", "step"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"NewUtility", "=", 
         RowBox[{
         "Utility", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        ";", " ", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a", ",", "b"}], "}"}], "=", 
            RowBox[{
             RowBox[{"Couples", "\[LeftDoubleBracket]", 
              RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "NewUtility", "\[LeftDoubleBracket]", "a", 
             "\[RightDoubleBracket]"}], "=", 
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "NewUtility", "\[LeftDoubleBracket]", "b", 
             "\[RightDoubleBracket]"}], "=", 
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Couples", "\[LeftDoubleBracket]", 
              RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
           "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Utility", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Utility", ",", 
           RowBox[{"{", "NewUtility", "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{"With", " ", "marriage"}], "*)"}], "\[IndentingNewLine]", 
        RowBox[{"var\[CapitalLambda]", "=", 
         RowBox[{"RandomSample", "[", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{"k", ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
            RowBox[{"Flatten", "[", "Married", "]"}]}], "]"}], "]"}]}], ";", 
        RowBox[{"Matching\[CapitalLambda]", "=", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"var\[CapitalLambda]", "\[LeftDoubleBracket]", 
             RowBox[{"1", ";;", 
              FractionBox[
               RowBox[{"Length", "[", "var\[CapitalLambda]", "]"}], "2"]}], 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{"var\[CapitalLambda]", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"Length", "[", "var\[CapitalLambda]", "]"}], "2"], 
               "+", "1"}], ";;", 
              RowBox[{"Length", "[", "var\[CapitalLambda]", "]"}]}], 
             "\[RightDoubleBracket]"}]}], "}"}], "\[Transpose]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Love\[CapitalLambda]", "=", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}], "=", 
             RowBox[{
             "Matching\[CapitalLambda]", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"A", "\[LeftDoubleBracket]", 
               RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}], ">", 
              RowBox[{
               RowBox[{
               "Utility\[CapitalLambda]", "\[LeftDoubleBracket]", "t", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "a", 
               "\[RightDoubleBracket]"}]}], "&&", 
             RowBox[{
              RowBox[{"A", "\[LeftDoubleBracket]", 
               RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}], ">", 
              RowBox[{
               RowBox[{
               "Utility\[CapitalLambda]", "\[LeftDoubleBracket]", "t", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "b", 
               "\[RightDoubleBracket]"}]}], "&&", 
             RowBox[{"Not", "[", 
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"Flatten", "[", "Married", "]"}], ",", "a"}], "]"}], 
              "]"}], "&&", 
             RowBox[{"Not", "[", 
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"Flatten", "[", "Married", "]"}], ",", "b"}], "]"}], 
              "]"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Matching\[CapitalLambda]", "]"}]}], 
            "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"NewCouples\[CapitalLambda]", "=", 
         RowBox[{"Pick", "[", 
          RowBox[{"Matching\[CapitalLambda]", ",", "Love\[CapitalLambda]"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Infidels\[CapitalLambda]", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", "NewCouples\[CapitalLambda]", "]"}], ",", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{
              RowBox[{"Flatten", "[", 
               RowBox[{
               "Couples\[CapitalLambda]", "\[LeftDoubleBracket]", "t", 
                "\[RightDoubleBracket]"}], "]"}], ",", "#"}], "]"}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"CouplesToBreak\[CapitalLambda]", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{
           "Couples\[CapitalLambda]", "\[LeftDoubleBracket]", "t", 
            "\[RightDoubleBracket]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"Infidels\[CapitalLambda]", ",", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "]"}], "||", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"Infidels\[CapitalLambda]", ",", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
              "]"}]}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Couples\[CapitalLambda]", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Couples\[CapitalLambda]", ",", 
           RowBox[{"{", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{
                "Couples\[CapitalLambda]", "\[LeftDoubleBracket]", "t", 
                 "\[RightDoubleBracket]"}], ",", 
                "CouplesToBreak\[CapitalLambda]"}], "]"}], ",", 
              "NewCouples\[CapitalLambda]"}], "]"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Married", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Couples\[CapitalLambda]", "\[LeftDoubleBracket]", 
            RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"A", "\[LeftDoubleBracket]", 
                RowBox[{
                "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[RightDoubleBracket]"}], ">", "\[CapitalLambda]"}], "&&", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "\[LeftDoubleBracket]", 
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", 
               RowBox[{
               "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
               "\[RightDoubleBracket]"}], ">", "\[CapitalLambda]"}]}], 
            "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"NewUtility\[CapitalLambda]", "=", 
         RowBox[{
         "Utility\[CapitalLambda]", "\[LeftDoubleBracket]", "1", 
          "\[RightDoubleBracket]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"a", ",", "b"}], "}"}], "=", 
            RowBox[{
             RowBox[{"Couples\[CapitalLambda]", "\[LeftDoubleBracket]", 
              RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}], 
             "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "NewUtility\[CapitalLambda]", "\[LeftDoubleBracket]", "a", 
             "\[RightDoubleBracket]"}], "=", 
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "NewUtility\[CapitalLambda]", "\[LeftDoubleBracket]", "b", 
             "\[RightDoubleBracket]"}], "=", 
            RowBox[{"A", "\[LeftDoubleBracket]", 
             RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Couples\[CapitalLambda]", "\[LeftDoubleBracket]", 
              RowBox[{"t", "+", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
           "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Utility\[CapitalLambda]", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"Utility\[CapitalLambda]", ",", 
           RowBox[{"{", "NewUtility\[CapitalLambda]", "}"}]}], "]"}]}]}], ",",
        "\[IndentingNewLine]", "T"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "A", ",", "Utility", ",", "Utility\[CapitalLambda]", ",", "Couples", 
       ",", "Couples\[CapitalLambda]", ",", "Married"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.819214416289484*^9, 3.8192144997608757`*^9}, {
   3.819214532902659*^9, 3.819214664128928*^9}, {3.8192148648308353`*^9, 
   3.81921486593981*^9}, {3.819214950669043*^9, 3.8192149793959293`*^9}, {
   3.8192150396318703`*^9, 3.81921511595512*^9}, {3.81921522370555*^9, 
   3.819215224311816*^9}, 3.819215288165242*^9, {3.8222403603111887`*^9, 
   3.822240381316833*^9}, {3.8222404130883493`*^9, 3.822240417276682*^9}, {
   3.822240463038581*^9, 3.8222405027942867`*^9}, {3.8222406028728237`*^9, 
   3.822240612028337*^9}, {3.8222407283164873`*^9, 3.822240751331547*^9}, {
   3.822241133281084*^9, 3.822241133512628*^9}, {3.822996166168462*^9, 
   3.822996168950161*^9}, {3.8275337055218687`*^9, 3.827533745220892*^9}, {
   3.827533868983283*^9, 3.827533889583498*^9}, {3.8275339547788267`*^9, 
   3.827533962319441*^9}, {3.8293182395861692`*^9, 3.8293182589087067`*^9}, {
   3.8293204135684958`*^9, 3.829320413742694*^9}, {3.832110297409573*^9, 
   3.8321102983022203`*^9}, {3.832507026316609*^9, 3.832507074698822*^9}, {
   3.832618681317717*^9, 3.832618711776753*^9}, 3.832624250875443*^9, {
   3.8326244773959618`*^9, 3.832624477520665*^9}, 3.832635991083365*^9, 
   3.8326716667716293`*^9, {3.832753829071938*^9, 3.832753985667145*^9}, {
   3.832754025493384*^9, 3.8327540876982527`*^9}, 3.83275411791604*^9, {
   3.83275416215429*^9, 3.832754167834093*^9}, {3.8327542094318857`*^9, 
   3.83275421087976*^9}, {3.832754995559471*^9, 3.8327550320777597`*^9}, {
   3.832755381278837*^9, 3.832755406341365*^9}, {3.832755470156858*^9, 
   3.8327554763168364`*^9}, {3.835372519894309*^9, 3.835372529708441*^9}, {
   3.835776777212035*^9, 3.8357772176264057`*^9}, 3.835777392403508*^9, {
   3.8357775496531267`*^9, 3.835778086918188*^9}, {3.8357781215628633`*^9, 
   3.835778242172173*^9}, {3.835778297991404*^9, 3.835778308671308*^9}, {
   3.835779417703093*^9, 3.835779521507956*^9}, 3.835779877697196*^9, {
   3.835780836408534*^9, 3.8357808955128317`*^9}, {3.8357809545290117`*^9, 
   3.835781108096365*^9}, {3.835868598473002*^9, 3.8358686741086063`*^9}, {
   3.835868984570415*^9, 3.835869010014556*^9}, 3.8382001462514887`*^9, {
   3.8382047056499357`*^9, 3.838204726802637*^9}, {3.8382063242396107`*^9, 
   3.838206335761737*^9}, {3.8382231041671343`*^9, 3.838223115777075*^9}, {
   3.838223201062895*^9, 3.838223221318426*^9}, {3.8382233580928793`*^9, 
   3.8382233597054987`*^9}, {3.838297807052704*^9, 3.8382978692537317`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"40e4c6fa-cc18-401a-9fa9-003664fe3261"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.2. Results", "Subsection",
 CellChangeTimes->{{3.835778408983447*^9, 3.835778413903162*^9}, {
   3.8382062392220993`*^9, 3.838206240709772*^9}, 
   3.838213022799268*^9},ExpressionUUID->"150f339d-47fd-499a-b09a-\
4500591313c4"],

Cell["\<\
Now we will present the results obtained in our simulation for the Gaussian \
model with \
\>", "Text",
 CellChangeTimes->{{3.838204984259416*^9, 3.83820504084273*^9}, {
  3.8382100759820747`*^9, 
  3.838210091093317*^9}},ExpressionUUID->"3beb9c11-92e0-4197-bc2c-\
8e41663064e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", "=", "1000"}], ",", 
    RowBox[{"\[Mu]", "=", "0"}], ",", 
    RowBox[{"\[Sigma]", "=", "1"}], ",", 
    RowBox[{"\[Mu]s", "=", "0"}], ",", 
    RowBox[{"\[Sigma]s", "=", "1"}], ",", 
    RowBox[{"\[CapitalLambda]", "=", "1"}], ",", 
    RowBox[{"T", "=", "100"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.838205089209111*^9, 3.838205108344405*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2fd6628b-a0f6-47d4-9197-d4a4224dabef"],

Cell["First we run our DatingMarriageModel simulation:", "Text",
 CellChangeTimes->{{3.838205120232242*^9, 3.8382051388244457`*^9}, {
  3.83821000661819*^9, 
  3.838210008514624*^9}},ExpressionUUID->"b6d8af6d-a5cb-4141-b448-\
c77f24186c9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"DatingMarriageModel", "[", 
    RowBox[{
    "\"\<N\>\"", ",", "n", ",", "\[Mu]", ",", "\[Sigma]", ",", "\[Mu]s", ",", 
     "\[Sigma]s", ",", "\[CapitalLambda]", ",", "T"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.835778258963471*^9, 3.8357782794825983`*^9}, {
   3.835778567759808*^9, 3.835778573806497*^9}, 3.835779559363443*^9, {
   3.835781124044087*^9, 3.835781124497278*^9}, {3.8378904643888617`*^9, 
   3.837890465080162*^9}, {3.838200207347579*^9, 3.838200263763877*^9}, 
   3.838200387482078*^9, 3.838204980237925*^9, {3.838205095482502*^9, 
   3.838205102872777*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"ac9c0981-355e-456a-ab53-17cf9551d3f6"],

Cell[TextData[{
 "Because we are concerned with large societies, we are more interested in \
the average utility ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "t"], TraditionalForm]],ExpressionUUID->
  "462cdd87-3753-43e1-b5f9-b5c94e74b6eb"],
 " and its variance than in individual utilities ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["u", "k"], "t"], TraditionalForm]],ExpressionUUID->
  "353071c4-d32f-4d77-a56b-842280a46a67"],
 ". The marked difference between ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["u", "k"], "t"], TraditionalForm]],ExpressionUUID->
  "3ce9e911-a999-4cc8-970a-83a411f519ac"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "t"], TraditionalForm]],ExpressionUUID->
  "fbc298bb-ff9e-43c8-8b6f-41e744a86f3e"],
 " can be visualized by plotting their values. The utilities of agents ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", ",", "2", ",", "3"}], TraditionalForm]],ExpressionUUID->
  "178668fe-71c1-4412-9daf-e5ce62cbe9c7"],
 " and ",
 Cell[BoxData[
  FormBox["4", TraditionalForm]],ExpressionUUID->
  "e62b987a-064f-4d8b-9eea-6d14bb798a60"],
 " evolves as:"
}], "Text",
 CellChangeTimes->{{3.838205149479097*^9, 3.8382052153685513`*^9}, {
  3.838205310042162*^9, 3.83820538107069*^9}, {3.838210103469857*^9, 
  3.8382101238043623`*^9}, {3.838210537647585*^9, 
  3.838210539871612*^9}},ExpressionUUID->"cd578977-55d4-48ff-90f4-\
efd3837c02a3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}], "\[Transpose]"}], 
   ",", 
   RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "14"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8382052541808767`*^9, 3.83820530368157*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"cc677a30-1ad9-46e3-8776-f6d2fdb7eadd"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdyzlKpUEAhdGLkaFBBwYGKo2IiDi38/ud56GdDW00bNxCpYYG7sDIVVRs
5FJMzbRRGt4pKIpTH7fvz93xbUeSm8/77/06b62n/vuB56P31vdH0+5O3IV/
4G7cg3txP/6JB/AgHsLDeASP4jE8jifwJJ7C0/hXc/3w8vr4N82XZ/AsnsPz
eAEv4iXcwk27C84yHWeFjrNKx1mj46zTcTboOJt0nC06zjYdZ4eOs0vH2aPj
7NNxDug4h3Sco3Y3uOCK85s9LrjiHLPHBVecE/a44Ipzyh4XXHHO2OOCK845
e1xwxblgjwuuOJfsccEV5+q/PwD8asTX
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdzrtKA0EYhuEPK+0sLCwsomgUkaDxfNzxlBhN1KznVrSUKN7Afw82gngP
XsJ/DWJjaWEfiIWghREXYd6BZXj25YPpP2+klx2SLtrf7/13mknzqqv6OvyS
ZD9C7E64G+6Be+E+OAcPwINwHh6BR+ExuACPwxNwEZ6Ep+BpeAaehefg+fDU
+nj+fGtlXoAX4SV4GV6BEzjENlir6LDW4vcbrHV0WBvosDbRYZXQYZXRYW2F
h8Z1+nj7nnVYFXRY2+iwdtBhVdFh1dBh7aLD2kOHtR87wAY7rDr2sMFeD0P3
d1+1m+9sn8YOsMEO6wB72GCHdYg9bLDDOsIeNthhHWMPG+ywTrCHDXZYp9jD
Bjuss3//ACph9mE=
      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxd1E0rRGEYxvErWVgiC8oCaUKTvL8M5jwYBuN1vC+JNXubeymfwJdgbzV3
yodANlaKxE5WaE7q+Z96Ov3Ov+tZnvbDk/JxjaSj3/P3rj4fyenTeW0+91VJ
P4TYdXB9KF5+vzyfvaVugpvhVrgN7sD9nXAG7oJ74Gy4bXks3F29p+6F++B+
7AfgQXgoZC8ar7srD0nVw/AIPAqPweNwDp6AJ+EpOA8ncIhtsKbRYc2gw5pF
h1VAhzWHDmseHVYRHdYCOqxFdFhL6LBK6KVwkLlpuP98TftybIO1gg5rFR3W
Gjqs9dgBNthhbWAPG+ywytjDBjusTexhgx3WFvawwQ5rG3vYYIe1gz1ssMPa
xR422GHtxf+zABvssPb//QNswODD
      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdz7tKA0EYhuEPQUhpYWFhESVIEBFP8aw7iRqjxlM8JDYWoiCksLb7QbCy
s7YRr0C8gEGwloB2tsFG0SsQFQdh3oVlefblW2a7Dk4qRy2SDn/u3+ff9Znc
ZWrNr7dGEl642Cm4DW6HO+BOV82eHz+dfQSn4W44A/fge1m4193kmrcXl6/B
fXA/PAAPwkPwMDwC5+BRnG8MHocn4El4Cp6GZ+BZOIFdbIOVR8+7xv7VY+v1
e+iF2AZrDh3WPDqsBXRYRfQizr+I88MqoZdc/fm+fPrwEvpSbIO1jA5rBR1W
GR3WKjqsNXRY6/g/WBuxHWywh7WJPWywh1XBHjbYw9rCHjbYw9rGHjbYw9rB
HjbYw9rFHjbYw6piDxvsYdWwhw32sPb+/Q0CojJ0
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
       False], TraditionalForm], None}, {
     FormBox[
      StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {-1, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.838205270361249*^9, 3.838205303983762*^9}, 
   3.838297648697995*^9, 3.838297755597155*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"1e99bc53-d5a5-4b01-884e-f0eadcfd57c7"]
}, Open  ]],

Cell[TextData[{
 "On the other hand, the average utility ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "t"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "aed40b87-2ae7-4ba0-bd66-e7a96cd30d5a"],
 " together with its variance evolve as:"
}], "Text",
 CellChangeTimes->{{3.838205384015038*^9, 3.838205396649015*^9}, {
  3.838210504320484*^9, 
  3.838210509912354*^9}},ExpressionUUID->"fc9ff724-0030-4710-a917-\
e75cf9ad145c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Around", "[", 
      RowBox[{
       RowBox[{"Mean", "[", 
        RowBox[{
         RowBox[{"r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}], ",", 
       RowBox[{"Variance", "[", 
        RowBox[{
         RowBox[{"r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}], ",", 
   RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "14"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835778338631194*^9, 3.835778372478467*^9}, {
  3.83577857812039*^9, 3.835778579983109*^9}, {3.8382003503639402`*^9, 
  3.838200378706222*^9}, {3.8382105235860023`*^9, 3.8382105301523027`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"2a9515fc-d04e-4952-8abc-b2899cdbd32f"],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJztl/s71dkexzdJKjXCkSZJTCUkonEr+91224jsGxslmUam0u3EkDKm0z3H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     "], {{{}, {}, {}, {}, {}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
          17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
          34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
          51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 
          68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 
          85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
          200, 199, 198, 197, 196, 195, 194, 193, 192, 191, 190, 189, 188, 
          187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177, 176, 175, 
          174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163, 162, 
          161, 160, 159, 158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 
          148, 147, 146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 
          135, 134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
          122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 110, 
          109, 108, 107, 106, 105, 104, 103, 102, 
          101}}]]}, {}, {}, {}}, {{}, {}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[1], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[1], 
        LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
         113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126,
          127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
         140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153,
          154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
         167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180,
          181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 
         194, 195, 196, 197, 198, 199, 200}]}}}], {{}, {}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9jwlQFFQch8G2kSGdANNFg2BJOYS4FmSBgB+w3Msu7A3kjsGCETcrHRCy
HMOgoVIqo4CMIHE6EwGyloahMOgoUiFo5JHjCKKRJAhNmWTT+/dm3rz53vf/
5s3jJedIU1cZGRlpX+x/z//WfJBxkeD12bXdQewCNkvODinN1xibgNvm8sn5
C7cYm2HUtmVSd+Uu49eg2WwYyfW8x9gSW/zSR29k3Gdshbo/7XRXM6cZ24L3
xvLFtroZxnaQrd9d7JT0gPFm5J2bmzy9MsvYHkV9t0LrGh8ydkRuRM+Fe7XE
WzGhFVq+vOFXxi74y9e/jHOZ2BVlvjVV7plzjN0xPnxFk19N7AGdZq5SZ/4b
Y080BUiPVXQQ86FZ62356Y/EXohZKtw020zsja9sjpTeGSbehh2yksKG5MeM
fcAJlDeNG4gF6F9wOj1WSuwLrcZbwDtL7AfD44Hi1svE/sjp9bLJGiJ+Gz3D
bmPRs8QBWPO81rNv4zzjQLR/UW1W8Af5IFhadBaUbycPFGbcjBV3M9YD2kLe
Oauz5INhHRaVYPEL+WC8OTb1QccT8iHI2eQW2L5APgTffD+XP7/1d+ZDkTDz
9bMfXBnrQxEkEunbvckLEXB0+zWOLXkhxm/6XT/BJR+G6CCPQ0e8yIehavUg
30pAPhylAxW5zUry4TjQef7R0DbyEeCeSukSE+sjUHBq6qoki3wktBU1HON3
yEeCrxMuL1eSj4KzctRQlkk+CmkPb++0aSAfDf/GXr5xP/loKJ0THvnXk4/B
u119gYl7yMfAYmAk1XOQvAgtO1Ub1/eRF2Fvk3yuYZF8LEKONhowTT4W+17S
W0+sfsK8GJOC2xvmn5IX45X6sm7F/70E3B5FpsSEzeslMOuq7VItkY/D5+4x
VQUOzCMOXyZmCLRJNB8Hj/uKdp+9jL+Lw8l9B1wOVtH78ThuOKN2klMfj+Ri
c51PKfXx0Ex1B0ynUx+PyJLIsPrD1Etx0Eo9Jh6mXoqf/Z4JeX9TL0V+Eb/e
x2SB9VLcsXdrqQpkbCTDe8WpMVkhjCGD6YOfykOkjPUyCC+mX5/cTb0MjpVj
vfs7qZcjexXv25w+6uV4rr6kWDlDvRzrqk3zIo5TL8euG1PBQz3UKxAbjpLE
DuoVkLfaZGuOUa/AYmu5Y95+6hV4S9ammM6nXomRBfMasYR6JZYyP8v9MIV6
JURpXNM1u6hXIupk2vyMiHoVnq6svOoaTL0KDpzeJL0t9SpEl4vuNsRTr4K0
4iPLHUrq1Ri8VLIQ+jH1ary/buLEYgn1asyk2iXM9FOvRq29lMvJpj4Bh4ya
JdYv/vcPHHziTw==
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
       False], TraditionalForm], None}, {
     FormBox[
      StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {-1, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8382003595592117`*^9, 3.838200370704193*^9}, 
   3.8382004008627977`*^9, 3.8382054652601767`*^9, 3.838210530607439*^9, {
   3.838297654384251*^9, 3.83829768331035*^9}, 3.8382977595676527`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"30b13f62-6ad9-499b-afe7-5c910df10690"]
}, Open  ]],

Cell["\<\
For comparison, we can run the simulation for the Uniform model and plot the \
evolution of average utility as above\
\>", "Text",
 CellChangeTimes->{{3.8382924620016937`*^9, 
  3.83829250579141*^9}},ExpressionUUID->"01928146-05c9-42ba-9a22-\
1745cd4213d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rU", "=", 
   RowBox[{"DatingMarriageModel", "[", 
    RowBox[{
    "\"\<U\>\"", ",", "n", ",", "\[Mu]", ",", "\[Sigma]", ",", "\[Mu]s", ",", 
     "\[Sigma]s", ",", "\[CapitalLambda]", ",", "T"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Around", "[", 
      RowBox[{
       RowBox[{"Mean", "[", 
        RowBox[{
         RowBox[{"rU", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
          "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}], ",", 
       
       RowBox[{"Variance", "[", 
        RowBox[{
         RowBox[{"rU", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
          "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}]}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}], ",", 
   RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "14"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.838297878422078*^9, 3.838297878627735*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"9e921800-8659-4f00-85fa-ce13570e04d5"],

Cell[BoxData[
 GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJztl/k71Gsfx7+nRTh1jqNIkb1NGZJUiLd1xm6GGZOrVSVPcdqLkuN4onTa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     
     "], {{{}, {}, {}, {}, {}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None], 
        GraphicsGroupBox[
         PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
          17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
          34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
          51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 
          68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 
          85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 
          200, 199, 198, 197, 196, 195, 194, 193, 192, 191, 190, 189, 188, 
          187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177, 176, 175, 
          174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163, 162, 
          161, 160, 159, 158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 
          148, 147, 146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 
          135, 134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
          122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 110, 
          109, 108, 107, 106, 105, 104, 103, 102, 
          101}}]]}, {}, {}, {}}, {{}, {}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[1], 
        LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
         18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
         35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
         52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
         69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
         86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.009166666666666668], AbsoluteThickness[1], 
        LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
         113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126,
          127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 
         140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153,
          154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 
         167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180,
          181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 
         194, 195, 196, 197, 198, 199, 200}]}}}], {{}, {}}}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9kQlMU3ccxysqA2UicVEJ9zlg5RS5oV8KlEugtPSwSmXIsZQowcqcMLRB
UNzQkJDoLCREASMJKSAOFSfXBBYgUVHGOCsRdRxFLnFjJszF99tLXl4+7/O+
73f8bVKzBel6LBYr7eP93/PTtcjJWFsW3BOWtTMvUNo2WZ1+63fOJzTAgOcp
3U31C4Z3YnjPpF2v6zTDXyAjOSh4x8Zrhvci1aikWZ07w7A5wsOdokSiOYat
kS1zfpKXO8+wLfz7OZ6Nr4jtodWslJ4t0jHsiJZ3n51slS0w7ITcXfbpW/zf
MuwCZemM35CUmI2pfZvX8i4QuyHbymiuqpfYA7mDO7vrJog94XJtey9/nNgL
0WkzA89OLzK8D57HC+RfzhJ7o8CXx054TrwfioC+msdzxD7YFKQvifVZYtgX
y6Yy5x+9iP2w/Frste0bYn+MX3fLDckiDsBTh7v6R+4TB8LkGldZXUMcBNeJ
+26dD4mDkfpky9UGw2WGQ1D7Vdzx9nXyHJRp7A412JAHekJ6WENshlUAZ+nv
mX4f8qHoi0lTuhaSD8Ugj1dZa0Wei5/r6veyQ8lzofjJsvxMLPkw+F6QxxcF
kA9DYPdAyMsI8uFQlCgd5WfJh+OYWlFrxCcfgXvcix6XK8hHwFLx1qn8HHke
1Nbm/R4p5HnY/c+rSHk++UjMd2Wc/KOefCTsfj3zYFhNPgr5xXdiZZfIR0Ft
pVKYaclHY13WpeLuWmF8NJZ5Be+UAQyzYmBqHDj+gU8+Bnk8eX2bhHwsUoYa
vgu/Qj4Wo0XFBlNV5A/AQqLJmmsifwDf2k6YScvIx+EYx8/kcDX5OPRnqprn
FsjHY3rs9thTHfl4TOblv7ByW2V8ArSGQUUKNsOqBOw59f2icj95PuatZa6N
LgyDj9uD9lU6M/qejzeGJe1hegx38GFarH5ZYUL5RHxYMfZe9aF8IryzezKT
IyifCHndJuGolumvIxHuKRblFtQvSwCHZIejF5cYhgAjxZcmC9dpHgE07x9d
brKl+gKc2Dak5xZM9YUY2/AO4HCovhCF1oZqoTvVF8KgyW71zZ9UX4ibmuma
rO2UT8KdmKuOZuNUPwncsqSD+r9Q/SSs3bqxO7Wb8kl43Hlk+L2G+hfhN3Z/
9PNmyouQ/2jt63N1lBfB/XxP0BT5DhFsxDmaCtoHS4xGo1HjtDHKi8H54VBr
H52vSoyu1sCHh6m/DjEqN5vv6Px/fglyZmePngik+SUI1Y34PAij+SXwVZf+
deU07U+CZ1NNGSM8ykvR1rWW2UL/gxSDOm1OozPlpWiRfN4jof12SLF1426l
lyXlD0JrvLCV8/G8/gVId+yO
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
       False], TraditionalForm], None}, {
     FormBox[
      StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {-1, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8382924932432833`*^9, 3.838292507719469*^9}, 
   3.838292673554944*^9, {3.838297666342477*^9, 3.838297680392119*^9}, 
   3.838297887742358*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"71fb799d-65d4-42c9-9359-e7484142b5cd"]
}, Open  ]],

Cell["\<\
We see that both results are very similar. Another quantity of interest is \
the fraction of couples. We have:\
\>", "Text",
 CellChangeTimes->{{3.838205470410047*^9, 3.83820552836839*^9}, {
   3.838210150107089*^9, 3.838210166314245*^9}, {3.8382103693658524`*^9, 
   3.838210370180119*^9}, 3.838210549662758*^9, {3.838292513508062*^9, 
   3.838292548175753*^9}},ExpressionUUID->"11470ca4-1ed3-4298-a9ce-\
f69d8749ee0e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CouplesNumber", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{
       RowBox[{"r", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", 
     RowBox[{"{", "CouplesNumber", "}"}]}], "n"], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.0", ",", "\"\<0%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.1", ",", "\"\<10%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.2", ",", "\"\<20%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.3", ",", "\"\<30%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.4", ",", "\"\<40%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "\"\<50%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.6", ",", "\"\<60%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.7", ",", "\"\<70%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.8", ",", "\"\<80%\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.9", ",", "\"\<90%\>\""}], "}"}]}], "}"}], ",", "None"}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "None"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Style", "[", 
      RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.831067041095439*^9, 3.8310671253158693`*^9}, {
  3.831070868292088*^9, 3.831070903848402*^9}, {3.831071083001782*^9, 
  3.831071097051334*^9}, {3.831071131913712*^9, 3.8310711410319653`*^9}, {
  3.835374391456108*^9, 3.835374408750207*^9}, {3.835778450023193*^9, 
  3.835778477886642*^9}, {3.835778585752573*^9, 3.835778589102022*^9}, {
  3.8382102484866467`*^9, 3.838210360333996*^9}, {3.838210563529128*^9, 
  3.838210567055211*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c0d8f4d6-65f3-4a08-86ef-2ffd8e2859f3"],

Cell[BoxData[
 GraphicsBox[{{}, 
   {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
    AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdlFtIlEEUxweRkIiQWMrKYF0Ws6tZbWab7X9XV11XV/e+yRIiW0QQ2gUR
qfiih+hJInqKiBCJICJCepCITbvYheiKiFltZuJDVEiERNA3n3OCOQPL8vv+
8z9n5pyZKenojOzPE0JkzJ/8Xxg/PEIfKLl19OD5b8/V9wI8u+q/M/f3reJC
+NqnXzomxhXbcNLj2jcUeK+4CEvyNpxdPv5BcTFiUwOXHtg/KbYj1FGYqhok
dqDRMuQUOzFbWlFwo/iz4lL0Df8qS/cRlyHXa7tZnyNeDzPZi9/RKcUbMelc
dPpiDfFmxlsYV2Bi/tShu8eJt+JM9qm5Y+JtTN8OK9sAsQtj/V3Vi8eId2Bd
Wq74i+JKvHLICMQ7Vb2Iq7BWbreNeBfeNMsCEbvxrkdWhHg381cz/x6Wz6P6
SQysacu4P7ZML7ABPOm+d2VVuWLhxeNg5TlvO+leHDPdJzyk+/T5hg8P7TIB
6TXoXCYrSDpjUcv0Whwxq9ffRbqf6X6m12FEHodh0uuwulx2lPR6HJ75c/3n
a9IZiwassBpIegPM5l4oyv+q9IDORkCfLxpZfMYiyOIHcV8epznSmyBPb6+N
4jfhgDUof7PORjNktSedpIfY/kNYmZ9Yuuk2xW/R2WAsWvX1oBVWe12Uj3GW
sQgzfxhWuRLkD+v1y4aZP4KhgLzwihGBfFx6ZskfUe8H+SOwnpt58kdhbuby
92vkj+rzjSgGR+UBnVH+KKzrmFYsYjojBhntUVCxEYO8TRk3+Zku4np8xPX1
GXFYz9sorT/O+pvQ+4kE63cClr2b/IxFUq8nkuy8Mj2b1PsjUqx+jI2U3o9s
iq1/7//1/AN59+Ap
     "]]}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {
     FormBox[
      StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], None}},
  FrameTicks->{{{{0., 
       FormBox["\"0%\"", TraditionalForm]}, {0.1, 
       FormBox["\"10%\"", TraditionalForm]}, {0.2, 
       FormBox["\"20%\"", TraditionalForm]}, {0.3, 
       FormBox["\"30%\"", TraditionalForm]}, {0.4, 
       FormBox["\"40%\"", TraditionalForm]}, {0.5, 
       FormBox["\"50%\"", TraditionalForm]}, {0.6, 
       FormBox["\"60%\"", TraditionalForm]}, {0.7, 
       FormBox["\"70%\"", TraditionalForm]}, {0.8, 
       FormBox["\"80%\"", TraditionalForm]}, {0.9, 
       FormBox["\"90%\"", TraditionalForm]}}, None}, {Automatic, None}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 100.}, {0, 0.73}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.838210307535705*^9, 3.838210315182452*^9}, {
   3.838210351330978*^9, 3.838210376610551*^9}, 3.838210569190078*^9, 
   3.838297891337736*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"5ff65d4e-1c85-4f53-b501-0530f9943f9c"]
}, Open  ]],

Cell["\<\
We showed the results for the system without marriage. Now we want to compare \
the simulation for different values of \[CapitalLambda] to see whether \
marriage can be beneficial or not. 
First we run the simulation for different values of \[CapitalLambda]:\
\>", "Text",
 CellChangeTimes->{{3.83820553567332*^9, 3.838205538936762*^9}, {
  3.838205622774351*^9, 3.8382056394246817`*^9}, {3.838205820773767*^9, 
  3.838205855714994*^9}, {3.838210491029154*^9, 3.838210491984182*^9}, {
  3.838210612618354*^9, 
  3.838210668235552*^9}},ExpressionUUID->"74ad2121-b69e-4b62-ab2c-\
600814797cc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r\[CapitalLambda]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DatingMarriageModel", "[", 
      RowBox[{
      "\"\<N\>\"", ",", "n", ",", "\[Mu]", ",", "\[Sigma]", ",", "\[Mu]s", 
       ",", "\[Sigma]s", ",", "\[CapitalLambda]", ",", "T"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835778486511265*^9, 3.835778519879047*^9}, {
  3.8357785973749037`*^9, 3.835778657212565*^9}, {3.835778698791033*^9, 
  3.8357786990358887`*^9}, {3.835778752370603*^9, 3.835778788078383*^9}, {
  3.835779593980907*^9, 3.835779596415772*^9}, {3.835781162511232*^9, 
  3.835781162918042*^9}, {3.838205868571556*^9, 3.838205871619959*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"857b344e-b692-43f7-8388-d5e23fb2a193"],

Cell["\<\
We can plot the evolution of average utility in each system and we get:\
\>", "Text",
 CellChangeTimes->{{3.8382058804737787`*^9, 
  3.8382058980972843`*^9}},ExpressionUUID->"802581b9-bfde-4f29-b6a8-\
09120ee363e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p\[CapitalLambda]", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Mean", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
           "r\[CapitalLambda]", "\[LeftDoubleBracket]", "\[CapitalLambda]", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
           "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
          "\[RightDoubleBracket]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[CapitalLambda]", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
    
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\[CapitalLambda]=2\>\"", ",", "\"\<\[CapitalLambda]=1\>\"", ",", 
       "\"\<\[CapitalLambda]=0\>\"", ",", "\"\<\[CapitalLambda]=-1\>\"", ",", 
       "\"\<\[CapitalLambda]=-2\>\""}], "}"}]}], ",", 
    RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "14"}], 
        "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8357789248751917`*^9, 3.835779029240328*^9}, {
  3.8382925988169537`*^9, 3.8382926346091337`*^9}, {3.838295704131995*^9, 
  3.838295705563245*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"92102ac5-2e26-4e5c-b8a9-0330736e0d20"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1zw1Q03Ucx/HJeQhDO+WxSBR5NCIe4jG09hGmPA1kA7bxYHQcRJ7IM161
OiggPB5cCBHJg2BISICQUp6nPOh5EElwozsw4Qh5cgqDHDcIJ1bH77u73e61
9z73/e9AfKooUYfD4ST89/7/c+u1wptv2/nBqENeD/sCc+ODT4OzFLwt6mH4
eX9WRf1D5t34Ye2Ke3fHNLMxJso/Kl24M8P8KuTPFpPjQueY98LD+sCps87z
zJbg/V5fnGGwwGwFF02R3FVLtoFKJWwfn3vMbIcHfqs2CZ8omQ/iAne2osby
CbMD6s3bK/6pJDvCVT/70rTdU2YnJDU+DvjKiewCrx6uUXMB2RXhI0p+bDP5
bYgLREmHuIvMbmhSxw4pKsnuKI62USSZLjF7QHOtxGS1mOyJMVt1To6pitkL
UwGX+2ZOkL1hG6tIFRstM7+DMcdfR02ayT6IiBnZ2ZFGPoS+BNso707yYQgu
eh1MuUt+F6UphR0j18nvwdV+peh5L5mHUqtleWsXGRCUL7S9tFjZci5Qt2vv
lX1mzJwjSGwyzVEGUz+CDEOzSm4UdV+E+Py0ah9H3Re5n3byu2TU/VA2khEt
bKLuBwvpS/vGIep8mHXyBd8oqfPxYZ22PHGT+lHwHX9Mv6mmfhT+c/OWu2ao
H4NVNXcjpZr6MZTsq7hneJW6PyxqWkU3Df5m3R+iv0y83TTUA6B1W584aUQ9
AO63r7322xL1QGyXTJr4SqgHYmXK/I+LscycIJw3rmlIraIehO9+WZO/eYt6
MKTWPZqBfurBmC73aVvroi5AUKiOb42SugBmmm2XZi2fsR6CxN5vi2RS5twQ
1G+uTw6coB6KM7UNBpne1EPxekLhPTse9ePIls0a6Z6hfhzD5qcvuxdQD8P7
C4+uimuZEQZtxBv6O/Lo92HQqYgMVl5n7g3Dl91uVQ7NtBdisy/AM/oW7YVw
7vc/3NROeyFaht8S6JbSXgjrmnMqw3O0F8FoIH3sYR3tRfD4uYyrSqa9CNlt
srw9+bQXgbvclZz5Be3D8X0cPz+kkfbhiPlsMD/+Nu3D0dQ7IG83ULN9OPSy
pnRKTJk5EViV8PMc9ZkRAa9Cab+THnNuBP4MXD/v+YLuR0BWtVF8Skv3I5F9
+n5L5G7aR8Ktye7jyft0PxIa3cwbJ2dpHwnZ2v7q5T10Xwxh+51Xxhbp+cWY
am+JVahoL4ZO2fZl2V3ai3FBa+zXMEL3JVhqFb7gD9FegkYLdW0a3cuVYGPH
kdF4Z/r/EqTvv/FkwoTuS9H9YDN/nUfPL8XnX2/jrYTQ/5eiKMcnLTqK9lKM
K1wmY+S0j8LkI3fzQWs171/hT/X9
         "]]}, {
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJw1yw1Q03Ucx/EFEmQgRCtTSEE2MJ6CBAkI9gEZMAYMBmyTG1mwEN1dAXrg
5QXDEJWQgzwJtAilDnlIRonCXSpXRqGLhMoRBggSTkM3nuRBkur8ff93v/vf
6/f+fZzT35O+Y8bhcFT/nf//Tz6TYO3ZncdE68ovswv4nwves5DaJ3hCK1xe
cGvPsB5ktkOtjcJWODLCzIVPg46TbTHG/BJGeQ0BuoRxZkccWOg64XrlL2Yn
XHKQpC2fnmDeBFXf2Gp9kIGZh8Li+pqnxHeZXaHMdzN30JI3o1ST5WYZeo/Z
HTMrS8Z43t/MnrA0rNI9Cphk9kbj3K5w3SDZBz8YswTlY2RfOFrXj+sL7zO/
Bivb3jyPwgfMW5DjYHPUM8zI7IeiPzuMotUmZn+obDbN9inJW3Go8NfhsRJy
AHIr6ifdK8ivwxDy0eKOi+RAWLR4NdTZTDEH4Y6yJPpoDjkYtTfkHst68hu4
3b0YnT5GDsH0OTu1coocCkOTtic1dJpZgOdc1E/nBZIB/wjJ3tadzBogovrL
Vz5TUQ/Dg1NXxYZq6mHI4/r35H9IPRyjtsWL7TXUw8FvD14Wt1HfBuE3zzqc
ukJ9G/YvBT0vW6EeAW7mgRfSHlOPwBeTVTGKDTOsCxHwyJEjcWLWCKF3Ta+a
jaMeiY6mzTdvSalH4szwhW/dP6EeBZf+P/Z+V0o9CoKg8uuZ1dSj4fXbm67a
bOrR6MgqbO7cTV2EgJrSQ+N11EW4oxDW6Ieox+Bac4v6IG+W9Rgo9Xzzbltm
jhi/F+dYX19DXQzB4IXH/fbUY+Fs8L79sRf1WJQEmzrLRNTjYCHq3XI1inoc
rDeaXerJpR6PkAJuq6SSejx8/ZZ91lVRl8AqU+URcpK6BEWvSuYvnqeeAOX4
577fdzEjAVUFde2NvfQ+AWduFsnWTzF3JWCgV2pqNZ9j+0SsmrO7v28rMxJh
Nv9MiS6SWZMIU1rW2pgA5q5EcM8fVmt30F6KuJmTZUPBtJci3/qI31Is7aVo
eCtD2yKnvRSjhkjvXcW0T4IxtDk1/yvaJ6FPW28sOE37JCwNuUy4NNI+CT+6
tc3zdbRPxomMiZ8Ng7RPRsUaW69jJtonY+X4T9u95mifjP1YrFy/QPsUNJfa
83mWD9k+BZ2NG2p97Zk1Kei49XJLrDNzVwoiMnjDv3gyc2So/bou2yOQ9jLs
U0vEfR60l+Hd8NDMGUfay3Bt/J+cTAfay7HbT343nE97OdbsibgxEkR7OaQV
h03TatrL8faLZz2rVbRXQMo//umRStoroOnPHRggaxQYKhM6mdXQXoH3m7iV
bd203457HyjlB0ceCv4FL2DttA==
         "]]}, {
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxdy3ss1WEcx/Ens5xahmWtVCLklqKO2xG+rhG5dZA2kZHNElKLZP1CRFud
aPkjIpdqsxXSFl38qq1Zm1kubQoRRXJfZCXSPN+23/e3Pfvt9byfj2FMUkic
GmMsdvn8+698U66yAFX4hbrMZn4BD8IL66JvtLuuUAbrHtk1lEz0cmuDtmVV
nGnxZ25dmM1Re1FbPsS9EdoqjpWW3vnKvQVS65tVgYPD3AawODT9eyn3G/d2
sO8wj++wGuU2hpQZO4MM7e/cO+CS8tqkscUYtxlEFx73etmJtoCbD2PfDUeN
c++Envmq3KwF9C6Y0b47djZ1gtsa0ndbyrtz0DbQqp4w/KofvQfO2BYtPZlH
74Um86B518RJbjncz+tsmSxA28L1sBiHwW60Hehsno3s05jitofMYscRIy20
A9w2bWwdNUA7glZ2UpG6M1oBJVVuNQ3/7QT+fgPDJ73Q++AjW5/fFYt2hiP6
yjzNdLQLyGoXghKz0K6gOt9mkXwLDZD+NtLapJpbANAxs/+xoR67GySkpQ32
NmF3g7Uf3jTNtWJ3h5SypEmncezEzANK3EfkLbPYPaD6vZnfqRnsnlILntD+
qavsKb5nXmDS0+5bMY+dmHnDQLlol/AHuzfYqOR9RYvY90stEDMfWKOqTK5c
wu4DP4uzxsvUp3n3hbnGi/qnV3MLvuAdVtDzXIb9gNQCMfMj3Q8Mv6zSUtPF
7i+1QMwOwom6vPH+TdiJWQA43tNQam7FHgDxNZnbavWwB0otBEJExq9iHSPs
QVIDsUAsErNgsicWiMVgeGbWly83xX2I1BAC6pePlkVY4T4E9GJfl161xT0x
OyQ1EAvEIjFTkj2xQCwSs1CyD4XH7VcU2QrcE4vELExqCAMDxZLMxAX3xCIx
C5caiAVikZgdJntigVgkZhHgnXouKWrZfwHzxduT
         "]]}, {
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxdy2lIVFEYxvGTSIpgqSPikmtmqzlT5jKp89q4zejYjEtaKGFpQZYl5NIC
XkFKxrRlksKKGlJcohTRLxp6yz4oRhrahoJJjmZWpEYqjW143+C+Bw6H3/nz
eB86mZRjwRjL/nv/vSvnm8Itt6FZ8qOoW/iAVtsXl+rNLxUrtAa14vCbR/Ej
gu3AZb7G7No/LtgRzMO+F6/rPwh2Bu3Is4rO8QnB68DTX3Khik0K9gI7S1nu
l0G0Dzg2DAzz8inBvtBy1ODaPoH2gzvTt12XuI+CN4F3wuXwRhN6C3hknl+s
TZsWvA0WHsimK5rQ26FLWeURuISWgrQnxN7o8kmwDA68dx+rjkfvgCPWFa2F
Weid4DNXazxuQAeCoaGtOqMWvQt+ZfdZqxrRQbDmt0PMzHN0MEQt+7iunkWH
QNZ854J0ER0KSfl6TbTljGA5TE3by6u2oneD6WFb3kwAOgwS5RI3jyB0OMgs
niz7ZqAjwLNdq3I6jVbA19x3s5IzaAA3g9mmTi+YAxh4ncx/v4I9EvqcvSLM
97FHgluYTX5eN/Y9UHNwND9nADsxU5KuhKZrobZ+g9ij4MbPyejiV9iJWTTp
0SDXqxUnRrHHQCWTPx43YY+BnrzYU1Zm7LFic7FQYCVdNcc+Cz1ObI6YqcCk
O7vYsha7CjKutRa5b8SuhhRNYZwxErsahkbKldbp2OPF5ohZAhhmx9QBx7AT
Mw3pxCwRCqakU73F2InZXrgpUQSXlmEnZlqxgZjTQsmswzn/csE8MdOJDToo
3byhTH4L98S8Dq5quhKyjLhPghTZ3ZKOetwTc8Q8MUsm+2SoXR/Yr+zAPTFP
zFLEBmKOmCdmqWRPzBHzqeB+z6k5swv3+8QGYo6YJ2ZpZE/MpcFQ79u6yqe4
J2bpYgMxR8wTs/3//QdgReqb
         "]]}, {
        Directive[
         PointSize[0.0055000000000000005`], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxdy3tIU2EYx/FXJVsqaKW5IMupSEWZd7vMzmNeZ17W2WaaI3RoBl0ksUCQ
PKBSWDlrlbjQ/WWRswsKYZFxTIqCINYUY7JqiZcKUoQEtTudJzjPgZfD5/2+
P5Wpmq/0ZoxV/Dl///++OY5rja55XXuTky6Au3Xh8ITOKVkBLSfObLf1uiUH
wVL8474Zj0dyMNi8XYo284RkJUQVjdqfh09K3gCDA8u276opyeGQUTC3qHGi
I8CVV+H/JmRachTMH2ebHl5CR4PbZ7ipbBS9GZy8Uf1u/YzkrWB1fC0tMaK3
gdFWHe3fg46BoXJPfKkTHQuHphSaOuUnyXHw0vTRzVLQ8VBs6I2cqkUnwP3R
D0Mbm9GJcDbZkvDrCToJqgZzn5mG0clgPzltGljxWXIKpL7N9jkWht5JvAs6
lstWxnLo3RBqzUxMKkTvIVZDQ/maVf3F6FS46BzpaKpE7yXmoJEbTBlvQIPc
AkCvsrzR0Yk9TW4hDfjmAK/8Huz7YKHZwGf3YSdm6aSnw4hjR6TZhT0DWsbW
3VbPYs8Ai6OncmwReyZYz58O6vqJPRNUP7KMBq8vUs8C74IrS3d8JQtZUG9f
Wxrohz1bboGY5UCtR+UnrMaeA0cmz8E9JXYNhF3l520R2IlZLunEbD/pxCyP
dGKWT3o+XF4cD2xLxF4gt0DMCsF67W6AL4e9ENoV6m6bBrtWbtCCTt+q/abF
98SiFliIW33DiPsDcgOxQCwSM57siQUeQk1bchqrcM+Dpfvpo+BTuNfJDcSC
Dl7E1cSE1eGemOnhwaQ9ZqEe93qY7fRYXplxTyzq4X3/wNGu67g3yA3EArFI
zIrInlggFonZQbInFohFYlZM9sQCsUjMSv77NzEu6xM=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0., 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
          False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
        None}}, FrameTicks -> {{Automatic, Automatic}, {
       Automatic, Automatic}}, GridLines -> {None, None}, GridLinesStyle -> 
     Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0., 100.}, {0, 1.4295705235052716`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[CapitalLambda]=2\"", "\"\[CapitalLambda]=1\"", 
       "\"\[CapitalLambda]=0\"", "\"\[CapitalLambda]=-1\"", 
       "\"\[CapitalLambda]=-2\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "False", ",", "False", ",", "False", ",", "False", ",", 
                 "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.835779010751151*^9, 3.8357790297710543`*^9}, 
   3.8357796432940702`*^9, 3.83577994054394*^9, 3.8357812082291737`*^9, 
   3.836754350411439*^9, 3.8382926352572937`*^9, 3.83829570749262*^9, 
   3.8382979465752153`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"3b014db9-ce4b-41bf-8b4b-8cb85cc01c03"]
}, Open  ]],

Cell[TextData[{
 "\tThe most significant lessons from this model can be extracted from these \
plots. Note that if we have ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", ">", 
    SubscriptBox["A", "ij"]}], TraditionalForm]],ExpressionUUID->
  "1ca7825f-0757-47f6-9f1f-6c12d71595f0"],
 " for all ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", ",", "j"}], TraditionalForm]],ExpressionUUID->
  "30f51faa-5a1e-449d-8373-e679ac567fcb"],
 ", then marriage will not affect the dynamics of the system. Therefore, for \
sufficiently large ",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],ExpressionUUID->
  "8de1da4b-9600-4f79-84fa-fb34c5cc3f03"],
 " (and finite ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],ExpressionUUID->
  "7a19eea0-64f8-40b1-a280-b4a00b82f153"],
 "), the system with marriage evolves the same way as the system without it. \
On the other hand, if ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", "<", 
    SubscriptBox["A", "ij"]}], TraditionalForm]],ExpressionUUID->
  "9f0a3b92-72b5-40ab-8242-f46b80766577"],
 " for all ",
 Cell[BoxData[
  FormBox[
   RowBox[{"i", ",", "j"}], TraditionalForm]],ExpressionUUID->
  "0cbd4eb0-0e36-4380-bb26-835625061f77"],
 ", then every agent will marry with the first matched agent they like, and \
the average utility will get smaller as one can see from the plots. The \
lesson we can extract from this result is that we should not get married to \
the first person we like. However, for some intermediary values of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", "\[Tilde]", "\[Sigma]"}], TraditionalForm]],
  ExpressionUUID->"1c421da8-38cf-4a78-bc8a-638beb8c9de9"],
 ", the average utility is consistently larger in the system with marriage. \
Therefore, it is reasonable to conclude that we should marry if we like our \
partner more than a sigma above average. For ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", "\[Tilde]", "\[Sigma]"}], TraditionalForm]],
  ExpressionUUID->"ad7615b1-ecbc-4b78-8642-45e0620d5215"],
 ", the lines cross, therefore, there will be a different value ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalLambda]", "t"], TraditionalForm]],ExpressionUUID->
  "558ad920-5c45-485a-a1cf-116d2d2b3a03"],
 " that maximizes the average utility at different steps ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "e4343cc8-4773-42d7-a35f-0c578602df9f"],
 ". \n\tTo help further clarify the possible interpretations of the results, \
consider the following scenario. During our lives, we can take all \
opportunities we have to match others, pursuing the dream of finding the \
greatest love of our lives. Alternatively, after finding someone who makes us \
happy more than a certain amount, we can decide to stop this search. From the \
results of this model we may conclude that, on average, it is better to stick \
with someone good enough than always be looking for the big love of our \
lives. The conjunction of these results justifies the sentence we advertised \
before: don\[CloseCurlyQuote]t marry the first person you like and don\
\[CloseCurlyQuote]t search for the love of your life, but get married if you \
like your partner more than a sigma above average.\n\tIt is also interesting \
to plot the evolution of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["u", "t"], TraditionalForm]],ExpressionUUID->
  "3b412d2d-99d9-4c4e-b44e-dd131256387a"],
 " with the variance as we did previously for the model with and without \
marriage. We have"
}], "Text",
 CellChangeTimes->{{3.838205912369597*^9, 3.8382059221050177`*^9}, {
  3.838205953364167*^9, 3.838206042199307*^9}, {3.838206155224524*^9, 
  3.838206225992591*^9}, {3.8382106929249*^9, 3.8382107442590303`*^9}, {
  3.838210793681692*^9, 3.838210805848865*^9}, {3.8382108395130863`*^9, 
  3.838210844377345*^9}},ExpressionUUID->"096a77e7-0481-4f3f-86e1-\
eb40dceddbde"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"Mean", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "r\[CapitalLambda]", "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
           "\[RightDoubleBracket]"}], "]"}], ",", 
         RowBox[{"Variance", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "r\[CapitalLambda]", "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
           "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"Mean", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "r\[CapitalLambda]", "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
           "\[RightDoubleBracket]"}], "]"}], ",", 
         RowBox[{"Variance", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "r\[CapitalLambda]", "\[LeftDoubleBracket]", "2", 
             "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
           "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "14"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.838210747155521*^9, 3.838210783729327*^9}, {
  3.838292670636283*^9, 3.8382926884260674`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"2ebcc7f5-d763-40f4-9324-026a67dce86d"],

Cell[BoxData[
 GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJztl/s/1Pkex4dqE12sVapVZiXJ2m4ISV5uQ9NgZsyYkR6aMt1sV6FTDU2z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      "], {{{}, {}, {}, {}, {}, {}, 
        {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None],
          GraphicsGroupBox[
          PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
           17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33,
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
           50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66,
            67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
           83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99,
            100, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191, 190, 189, 
           188, 187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177, 176, 
           175, 174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163, 
           162, 161, 160, 159, 158, 157, 156, 155, 154, 153, 152, 151, 150, 
           149, 148, 147, 146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 
           136, 135, 134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 
           123, 122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
           110, 109, 108, 107, 106, 105, 104, 103, 102, 
           101}}]]}, {}, {}, {}}, {{}, {}, {}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1], 
         LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
          113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
          126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
          139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
          152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
          165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
          178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
          191, 192, 193, 194, 195, 196, 197, 198, 199, 
          200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJztl/lfzfkex49QGSJpOEyTpGJMuq0jUb3aS52c/YRokSXLiEtK5jpjSsro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      "], {{{}, {}, {}, {}, {}, {}, 
        {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[None],
          GraphicsGroupBox[
          PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
           17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33,
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
           50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66,
            67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
           83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99,
            100, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191, 190, 189, 
           188, 187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177, 176, 
           175, 174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163, 
           162, 161, 160, 159, 158, 157, 156, 155, 154, 153, 152, 151, 150, 
           149, 148, 147, 146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 
           136, 135, 134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 
           123, 122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
           110, 109, 108, 107, 106, 105, 104, 103, 102, 
           101}}]]}, {}, {}, {}}, {{}, {}, {}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1], 
         LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
          113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
          126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
          139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
          152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
          165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
          178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
          191, 192, 193, 194, 195, 196, 197, 198, 199, 200}]}}}], {{}, {}}}}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9zw9MlHUcx/GLmQUHBZnyH0REOCQVOOQQ4T7AHXDAccdx3IF2LYXQYRvD
UzBacgLCqUFO28TpmGDQbQEehUrF+JtDEKFIZBGIIISXRIAwnQzMxu/rsz17
9nrez2e/PW77MxWfmHE4nLRX9//P1WtWaFt34LzEvrSFvYDWjf9wnPebcJVv
4xav7KReMcRsjS9+fkd4NHmM+X1UF5yp0wyOM9tBm7vicTF7gtkJJSaPxTf2
TTJvRLFBY7SK+It5EwymdHO7P8mbEXLTwTL76hTzFtxzrBbkff2Y2Qtz/SMX
j1SSvRFcffuKftrE7APjPmPjN/1/M2+D9suJX803PGHeAY82Q9aygOwLfsXB
Lu5Zsh+an4j/+MBnmtkfzZr8/AclZD5GS22yD98lB8Diq5AfD10l74TJvLF2
YNc/zIGwsBalbleRBfhod2nGXB45CA1dnZJ1ZjPMuzCKIQcJlxyMzqaWG7Yt
5N2Qvnz2lkr2L3MIlsQZNQ+eUw9F3+DB3uGt1IU4NXGl+n4qGXA9F+U/9ZRZ
Bwxey6rIcZ9lPQwlZjyfC97MujBM5eimQ49RD8dIqPPIQir1cHxWniRqk1GP
gOWiS0FIFvUInNhjcym7groI2rSe734YpS7CSY8Cyc166mJYGrr9equoi9HI
H1kJ6qQeCddyvaPje3OsR+JU7saZBl9mThQ4HZVq43bqUajPNLvbvoV6NHqW
fx9Oed2jIV+srfFzpS5Be5nk2HoRdQnWPPs+SM6jHgPtzoHL5gLqMah7fG6y
w596LGrQf/iojHosHs5aDWl01ONQnv60yaWYehxEUxfs509Tl0Lvyr092UNd
Cs+ipg0BvdTjkeGYyk0j6+LRPL7NyfSIugz3ndv1PWPUZXhUtHmtsJ+6HJ4G
7nnPLmbIsWDHGZYO0PdypI/z2uzfnV91qxy8Wuv8dd7MnASUBF5bUxXIjATk
qV96XHdl1iVgdI/VgqOU9gnY67BQyA+mvQImqTKmX0h7BfpedBu799JegZWg
D6s+TqG9Akpu90+5atonom75lwSvfNonIqDJPWXmMu0Toe0bst+aRftEFB+w
PTIQRHslljoknx+6Q/+vRP31Mm+Lcfp/JZ7LXnhzHWivhJ+Y7y4MoH0Seo5X
Rt8R0PlJOKO5d7xBTOcnwXDazOaGjPZJqHA8uz9UQ3sVpkss5EshtFdhPrNb
7xVOexXcxmYr15NbVbiUEV/o/Pp8NW7Zz/i6xNH+lZ0FqemFtFcj0qJO53SS
9mos1MSG7cihfTIcNoVbx2hpnwzTeN5cRy7tk9Fl/LStj75vTcbaotI3v6XO
SUGXz4mm8Ix54X/27+WZ
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw1yw1Q03Ucx/EFEmQgRCtTSEE2MJ6CBAkI9gEZMAYMBmyTG1mwEN1dAXrg
5QXDEJWQgzwJtAilDnlIRonCXSpXRqGLhMoRBggSTkM3nuRBkur8ff93v/vf
6/f+fZzT35O+Y8bhcFT/nf//Tz6TYO3ZncdE68ovswv4nwves5DaJ3hCK1xe
cGvPsB5ktkOtjcJWODLCzIVPg46TbTHG/BJGeQ0BuoRxZkccWOg64XrlL2Yn
XHKQpC2fnmDeBFXf2Gp9kIGZh8Li+pqnxHeZXaHMdzN30JI3o1ST5WYZeo/Z
HTMrS8Z43t/MnrA0rNI9Cphk9kbj3K5w3SDZBz8YswTlY2RfOFrXj+sL7zO/
Bivb3jyPwgfMW5DjYHPUM8zI7IeiPzuMotUmZn+obDbN9inJW3Go8NfhsRJy
AHIr6ifdK8ivwxDy0eKOi+RAWLR4NdTZTDEH4Y6yJPpoDjkYtTfkHst68hu4
3b0YnT5GDsH0OTu1coocCkOTtic1dJpZgOdc1E/nBZIB/wjJ3tadzBogovrL
Vz5TUQ/Dg1NXxYZq6mHI4/r35H9IPRyjtsWL7TXUw8FvD14Wt1HfBuE3zzqc
ukJ9G/YvBT0vW6EeAW7mgRfSHlOPwBeTVTGKDTOsCxHwyJEjcWLWCKF3Ta+a
jaMeiY6mzTdvSalH4szwhW/dP6EeBZf+P/Z+V0o9CoKg8uuZ1dSj4fXbm67a
bOrR6MgqbO7cTV2EgJrSQ+N11EW4oxDW6Ieox+Bac4v6IG+W9Rgo9Xzzbltm
jhi/F+dYX19DXQzB4IXH/fbUY+Fs8L79sRf1WJQEmzrLRNTjYCHq3XI1inoc
rDeaXerJpR6PkAJuq6SSejx8/ZZ91lVRl8AqU+URcpK6BEWvSuYvnqeeAOX4
577fdzEjAVUFde2NvfQ+AWduFsnWTzF3JWCgV2pqNZ9j+0SsmrO7v28rMxJh
Nv9MiS6SWZMIU1rW2pgA5q5EcM8fVmt30F6KuJmTZUPBtJci3/qI31Is7aVo
eCtD2yKnvRSjhkjvXcW0T4IxtDk1/yvaJ6FPW28sOE37JCwNuUy4NNI+CT+6
tc3zdbRPxomMiZ8Ng7RPRsUaW69jJtonY+X4T9u95mifjP1YrFy/QPsUNJfa
83mWD9k+BZ2NG2p97Zk1Kei49XJLrDNzVwoiMnjDv3gyc2So/bou2yOQ9jLs
U0vEfR60l+Hd8NDMGUfay3Bt/J+cTAfay7HbT343nE97OdbsibgxEkR7OaQV
h03TatrL8faLZz2rVbRXQMo//umRStoroOnPHRggaxQYKhM6mdXQXoH3m7iV
bd203457HyjlB0ceCv4FL2DttA==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
       False], TraditionalForm], None}, {
     FormBox[
      StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {-1, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.838210762813746*^9, 3.8382107844944487`*^9}, 
   3.8382926894375*^9, 3.8382979572312403`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"b9fa64aa-2091-4780-944d-bb33872f6b3a"]
}, Open  ]],

Cell[TextData[{
 "with the orange line the average utility in the system with marriage and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalLambda]", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "1a5d8ad0-fef2-4baa-8ce1-358cd0244d70"],
 " and the blue line the system without marriage. The Uniform model gives a \
similar result:"
}], "Text",
 CellChangeTimes->{{3.838292696616952*^9, 
  3.838292733320541*^9}},ExpressionUUID->"41aff1ee-63f3-43bd-817d-\
8e404c2a5ee1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"Mean", "[", 
          RowBox[{
           RowBox[{
           "rU", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}], ",", 
         RowBox[{"Variance", "[", 
          RowBox[{
           RowBox[{
           "rU", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Around", "[", 
        RowBox[{
         RowBox[{"Mean", "[", 
          RowBox[{
           RowBox[{
           "rU", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}], ",", 
         RowBox[{"Variance", "[", 
          RowBox[{
           RowBox[{
           "rU", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}]}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "14"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"cd4f912e-15a2-427d-aec1-8b3e0585cc10"],

Cell[BoxData[
 GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJztl/k71Gsfx7+nRTh1jqNIkb1NGZJUiLd1xm6GGZOrVSVPcdqLkuN4onTa
CXV02qYS1YSSpaTlEVooVMpWCclRp53I47m6P/6D57eZX1wvr8/7nvv+3t+5
PtfHIGiFaMkAjuP2/MBx//v7/fPW/tHoMscFWZ+usn/grWfhpRSfvxkro6vr
vPGVtibGavCWlWr7eNQzHgEs9TyfbFTNWAuoGnwv8mEpYx1sO5l5Y79dPmN9
6M87dKAuZA9jQ3CP5fKWVZsYG+PIrhgj49ZE++88DvppNip+a7IZT0D4hCNd
W2bnMTZBRbC+fpneBcaTET5ze+tKrxzGPFTYvOSfjcplbA7lPeUX33jTelPA
Nag/vz6e2AKhEvGeGFkx46mQuf7oblZ2l7ElRmw4kyC1LWM8DaFfpr/YnFzC
2AqyXOPVTfF3GE+Hb2khXl6l+hm4/HmLeUD9PcYz8djUu13oepuxNZoF2rNv
777P2Abnm/PVu/8oZ2wLZbcItSeXyc/Cgp6AzuC6SsZ2GLRiX9PnOvL2uGmg
lNA+qooxMNr6tWCFG+NoIPBe2youhfIOcP7Lu+ts2kPmHdD1xXCAh/YD5h2R
I99YIJzD6qMdsWOcTURGLuWdcD177qF9b1h9tBOe1A7MOxZP3hmiw8u0klbS
+s5Y3FU5v/g9eReoLl/6H4PTj5h3QVt6t8GOdlbPuUJT/7RFhxbt3xWNtaMz
D46pZp6PtoyndyfEUZ6PvwRjF1pOJC+A7vKSPz930/4FeLAtZ1JKBKvn3JC7
Xz73Rm8N827QD3vsIXr+lHl35C/PjIvcUcu8O84Fre1MH8+Y80C6RpbNkPB6
5j0gDar58kcvY84TZVZlVWNiG5j3hG1txtxQdfJe2JLR8G1ZbR3zXhizPXeS
0OMZ897off0+SOVrI/PeiExzth1Z/Zx5H2zcNXxT7StWH+2DYZV7LxpbkffF
CWG1jtdWxvDFKt2RYb92U70vHq93Me8BW7/IF/9cWMw7e44xJ8R7tZYb97NZ
PYTQ7tiiGjSNrRcthNKNsW9j49j5ioSoagwOVq9kzInQOEujvUaVrQcR9kYu
Ed2NpvOIcH8/79vyTLZ+kQhHmopTzS1p/37YYFbTvE+P9u8Hw0mqJ62LaP9+
KBkxi5cfTN/vh6FKSioxdB7OH+3vf79icJg9X/gjsWX7jGsb6D79cTn8Zw1f
X+aL/KE2ZsW6P1vp/sUIkS9aXRXO6iGGcsJQTRMJ89Fi5I4tTDxeyHyRGF05
r7wFfLpfCZSu3DcZm8oYEvTEtMm44XR+CaI1py3aLGe+SIKulESbYTV0/wEQ
J49emFZKzz8AcVO0FpvdovMH4POnY9mpX9jzKQpA87t2lfQDlJfiVfco681z
KC/Fw/jQ2p0f6PulMFr06HqBEuWlSDmRGNGgSvnZKFRRrR6SQ/f51t7o3xbR
180+MeZQGHvPtPdrJ2NluMnLfxus9pWxGtqiK9oOFhGPgNUGn4kf+N2MtdBW
LPBadp5YB2fmLZLZdRLro7V8t6vuJWJD/LLpjZbhDz2MjSGTLemuNyceB0ub
tU6xRsQT0KG2USP0OLEJlOJakh5rfuvvH+57NrYcNyTmIev2Ts2L9sTmWFuT
XZqfRjwF1svbUqpOE1vg5pgS/kg94qnYtSavUlmb2BJajZquwxcST0PxOtOd
8pvEVuhovKUX+JR4OvIDU9NHDevt7x/tvENRbh/Iz0TP5sozWWHkrRESMX76
7Z+IbeBZbbr4VgCxLbRCxDUeQ4lnIfRo9orBOsR2iC9Y94KLIraHvCp27wtb
YkBJLjTz5vf2949WXsSl5K3kHTCwwzLELJC8A4LLB4aH55J3ROSpjdedMsg7
YsrSDv6DNPJOiDq65KNRHnknIEFaPvc0eWdw/7pTnBRE3hkOVo1Z44+Td8G5
9Nw3lZ7kXRBzer7bQOK+/sHr3KkyLp+8Kz7Yxb4Qy8nzUX9QcnFcOHk+dC0v
zAt6TV6AkeE20oJhHL57AbhD6mUVDeTdEFehZZJ4kvJuSF09SOoXSd4dzjdK
k57Q8+3rH4K18w/uO0HeA5Kxawy37iLvAd3MKvWG38h7Ypu+SdDuGPKeqPPy
0ddIJe+FzoTcoEPl5L2wbbvxfd4M8t4oufZ6sN488t59z7vK8MI/9D754HfP
jrLmReR9kDbIPK7ah/K+UDrgdifvl97+/jFZs3CIbCbV+yJI+nezclNvf//I
lw8wf3ab8kJEzZ8c15tAeSECl7qXqaykvBBdzzonDq+nvBATlY/uWP+S8iIE
aqPiRB3lRVjm1Tr88AXKi7BWtlr3bCjlRUg85nrJaQHl/dC1tIe7+Cvl/bBm
0rBn8f334Yd6ndw5Bl8o7wfXQFeXpE+U94fV0JYOqwns/vv6h+9UJ4ufTOl9
8Ed9HjdCqs24r3+Y1meGNE1h3Nc/nuZEFeQZU16M0RbT9ArtKC9G+DVe2VAd
yovhqJcoy9KkvAQ/V/+2rGEI5SXgKh0MNapo/xK8G1mtFqZEeQkK8sOivtL7
1Nc/ZsQLktX20fkDcPXaqYJ6+v309Y93ufzkhvV0/gBMdQ8rqSuivBTKWxst
eHcpL0VeUvzHUTWUl+JJz7l04SbKS2GXcSLyYw7lZ+PUPc8fowbSeRTzh2L+
UMwfivlDMX98zyvmD8X8oZg/FPOHYv747hXzh2L++P/MH/8Fs5mZdg==
      
      "], {{{}, {}, {}, {}, {}, {}, 
        {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[None],
          GraphicsGroupBox[
          PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
           17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33,
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
           50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66,
            67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
           83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99,
            100, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191, 190, 189, 
           188, 187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177, 176, 
           175, 174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163, 
           162, 161, 160, 159, 158, 157, 156, 155, 154, 153, 152, 151, 150, 
           149, 148, 147, 146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 
           136, 135, 134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 
           123, 122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
           110, 109, 108, 107, 106, 105, 104, 103, 102, 
           101}}]]}, {}, {}, {}}, {{}, {}, {}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1], 
         LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
          113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
          126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
          139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
          152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
          165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
          178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
          191, 192, 193, 194, 195, 196, 197, 198, 199, 
          200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJztl2lUU3cahyNutGxS0KKAiFqQVJBNkE1+gGzKlkAIzCgC1iVgRZ0KRUCC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      "], {{{}, {}, {}, {}, {}, {}, 
        {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[None],
          GraphicsGroupBox[
          PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
           17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33,
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
           50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66,
            67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 
           83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99,
            100, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191, 190, 189, 
           188, 187, 186, 185, 184, 183, 182, 181, 180, 179, 178, 177, 176, 
           175, 174, 173, 172, 171, 170, 169, 168, 167, 166, 165, 164, 163, 
           162, 161, 160, 159, 158, 157, 156, 155, 154, 153, 152, 151, 150, 
           149, 148, 147, 146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 
           136, 135, 134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 
           123, 122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
           110, 109, 108, 107, 106, 105, 104, 103, 102, 
           101}}]]}, {}, {}, {}}, {{}, {}, {}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 
          35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 
          52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 
          69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 
          86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100}]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1], 
         LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
          113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 
          126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 
          139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 
          152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 
          165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 
          178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 
          191, 192, 193, 194, 195, 196, 197, 198, 199, 200}]}}}], {{}, {}}}}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw9kQlMU3ccxysqA2UicVEJ9zlg5RS5oV8KlEugtPSwSmXIsZQowcqcMLRB
UNzQkJDoLCREASMJKSAOFSfXBBYgUVHGOCsRdRxFLnFjJszF99tLXl4+7/O+
73f8bVKzBel6LBYr7eP93/PTtcjJWFsW3BOWtTMvUNo2WZ1+63fOJzTAgOcp
3U31C4Z3YnjPpF2v6zTDXyAjOSh4x8Zrhvci1aikWZ07w7A5wsOdokSiOYat
kS1zfpKXO8+wLfz7OZ6Nr4jtodWslJ4t0jHsiJZ3n51slS0w7ITcXfbpW/zf
MuwCZemM35CUmI2pfZvX8i4QuyHbymiuqpfYA7mDO7vrJog94XJtey9/nNgL
0WkzA89OLzK8D57HC+RfzhJ7o8CXx054TrwfioC+msdzxD7YFKQvifVZYtgX
y6Yy5x+9iP2w/Frste0bYn+MX3fLDckiDsBTh7v6R+4TB8LkGldZXUMcBNeJ
+26dD4mDkfpky9UGw2WGQ1D7Vdzx9nXyHJRp7A412JAHekJ6WENshlUAZ+nv
mX4f8qHoi0lTuhaSD8Ugj1dZa0Wei5/r6veyQ8lzofjJsvxMLPkw+F6QxxcF
kA9DYPdAyMsI8uFQlCgd5WfJh+OYWlFrxCcfgXvcix6XK8hHwFLx1qn8HHke
1Nbm/R4p5HnY/c+rSHk++UjMd2Wc/KOefCTsfj3zYFhNPgr5xXdiZZfIR0Ft
pVKYaclHY13WpeLuWmF8NJZ5Be+UAQyzYmBqHDj+gU8+Bnk8eX2bhHwsUoYa
vgu/Qj4Wo0XFBlNV5A/AQqLJmmsifwDf2k6YScvIx+EYx8/kcDX5OPRnqprn
FsjHY3rs9thTHfl4TOblv7ByW2V8ArSGQUUKNsOqBOw59f2icj95PuatZa6N
LgyDj9uD9lU6M/qejzeGJe1hegx38GFarH5ZYUL5RHxYMfZe9aF8IryzezKT
IyifCHndJuGolumvIxHuKRblFtQvSwCHZIejF5cYhgAjxZcmC9dpHgE07x9d
brKl+gKc2Dak5xZM9YUY2/AO4HCovhCF1oZqoTvVF8KgyW71zZ9UX4ibmuma
rO2UT8KdmKuOZuNUPwncsqSD+r9Q/SSs3bqxO7Wb8kl43Hlk+L2G+hfhN3Z/
9PNmyouQ/2jt63N1lBfB/XxP0BT5DhFsxDmaCtoHS4xGo1HjtDHKi8H54VBr
H52vSoyu1sCHh6m/DjEqN5vv6Px/fglyZmePngik+SUI1Y34PAij+SXwVZf+
deU07U+CZ1NNGSM8ykvR1rWW2UL/gxSDOm1OozPlpWiRfN4jof12SLF1426l
lyXlD0JrvLCV8/G8/gVId+yO
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxd0HlMk3ccx/GOMamMDGNUyhjHPKpFZIIo9/hIoZRCDwptH9mIlkvZxTaG
dTJj0aAC25xBPBoZG9nUEDMTrwEqNNvA6OIODh0Io4wNBkgLLcfmgXPx9yWR
J/nlyet5/z7/PC9n5qtznHg8Xvbj8//7yTMWkztlV9elftbEPuDm5x+UYKA9
5gn5uL3yYWfShxbmBRCdPmyIEv/JvAj+GT6VWz8eYBagv0df0HBkkPkl9Nr+
bj5zY4jZD2pzVWecboR5KcZKjFHffHeXeTketfeH7pkaZRYiPcKrLC/TyrwK
xVujw1tKbcz+yL6XyF3lxpgDEMW56EYPkAMxObgv36efvBY7YxPdA4+PMwch
tMZD1mYhB8P7vktLq8bOvA43PBfxjxWQQ+DryMxtKiGvx44896HdfeQN8B60
C0IfkEPRO3/J85Z3HMxhCFtsOyTvIocjqLx5fJ3PBHMECpvKTI5kciR29ZX3
d39EjsKULGtzx2lyNHpuVV87/xf5Vdw8p/f7qZUcA2t1Y169xyQz8LVqj4tw
ObMRsE+bXAo56huh+j3AV7+X+kbUvz3Prf0s9Vjou2890/Az9VjIcpzmSe3U
xXAtLa6X8adYF0OtKOvrXMzMi0PkxeFXroF6HIT+jzonRdTjsTBAUeQ+2+PR
Ixx/syuOugTOq97Pl2RSlyA3RHv5xGvUEzD0xX5p1uvUEzCTmO2zs4i6FOuV
M/y3TNSl2KIM0G1vpJ6IS+GHgs0PqCeiNrpBdc91mnUZpLcNuUHzmY0yGI6G
eOkE1JPw1fQRsWIN9SS0xajuBgRRT4bbp06ijhDqyZBZz9ryDNTlmOFlvDFc
RF0O9ZDfssu11BVYIedE5S3UFTDVmCt9/6CuRLXwhEXZS12JEsO+4J5h6iq8
IG4MO2BlhgqFz0pKRTa6r0LB2r3OArJZBddlCeJKO+1TMPrjc3eGHLRPQej1
NRuK79M+BW3vWse+5//D9ilYIL9i6xYw89RYUlvV/OsKZqixS2SB5UVmoxqG
bwdXV3vQXo1LnooIsxPtU1FxfER1x4X2c2xMxfWu6IOjnrRPxYCTe51tKe3T
4PXwX/kFEe3TcPKkdntFIO3n2JyG9JpPOk5F016D9HMTu7NiaK9BgXfOsDWS
9hq0mlZK4yS01zz+/4rVCxW01z5taPHbhfSL8iTaa/HlL1vMXDrt55inQ9VI
/NX3Zvc6WH/Ydt45g/Y6XHHmmt02016HHQcFegN1Hve0wWGTRCgJ3EZ7DhOO
U8rDZDOHMxV1reGFtN806/8AxRHqqw==
      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      StyleBox[
      "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
       False], TraditionalForm], None}, {
     FormBox[
      StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 100.}, {-1, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8382927071586943`*^9, 3.838297961688233*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"4aaef9ee-d1fa-44ba-9471-720007225690"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.3. Discussion, comments and empirical comparison", "Subsection",
 CellChangeTimes->{{3.8382108963138733`*^9, 3.83821089823449*^9}, 
   3.8382130176765614`*^9},ExpressionUUID->"66556d02-93a2-42f0-9b43-\
078fe3fd7ff8"],

Cell[CellGroupData[{

Cell["2.3.1 Men and women", "Subsubsection",
 CellChangeTimes->{{3.838212709445093*^9, 
  3.8382127153984528`*^9}},ExpressionUUID->"3742b64c-143e-4b77-ae45-\
4ebf0351a28a"],

Cell["\<\
A possible point of concern, is the fact that we did not distinguished man \
and woman in our model. To make explicit such a distinction, however, is not \
important for our conclusions. We can partition society into two, making \
matching just between agents not of the same group. For this situation, the \
matching is a random surjective function from the smallest partition to the \
largest one. A random subset of agents that make the large partition is left \
out from the matching process at each step. A slightly modification of our \
original implementation is sufficient for that and gives similar results.\
\>", "Text",
 CellChangeTimes->{{3.838224765958416*^9, 3.838224898025976*^9}, 
   3.838225060242679*^9, {3.8382927795839233`*^9, 
   3.8382928103413486`*^9}},ExpressionUUID->"7c7868b5-899f-4287-bc9f-\
9a2f48b30476"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "2.3.2 Generalizing to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", "s"], "\[NotEqual]", "\[Mu]"}], TraditionalForm]], 
  "Text",
  FormatType->"TraditionalForm",ExpressionUUID->
  "be92b700-7c37-44d8-80c7-ea1b3eda1f64"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sigma]", "s"], "\[NotEqual]", "\[Sigma]"}], 
   TraditionalForm]], "Text",
  FormatType->"TraditionalForm",ExpressionUUID->
  "35a738fc-6205-42f1-817f-89248c03ae2c"]
}], "Subsubsection",
 CellChangeTimes->{{3.835779614967535*^9, 3.835779647015255*^9}, {
  3.835779927271473*^9, 3.835779950021978*^9}, {3.8357803728376083`*^9, 
  3.835780373715857*^9}, {3.838210974234865*^9, 3.838211017527454*^9}, {
  3.83821192765801*^9, 3.8382119545206537`*^9}, {3.8382126892877703`*^9, 
  3.838212694798998*^9}},ExpressionUUID->"99aec692-431f-49d8-97d5-\
f07394f4bcc6"],

Cell[TextData[{
 "So far we presented results in the case where all elements of the affinity \
matrix are generated by the same Gaussian distribution, that is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    SubscriptBox["\[Mu]", "s"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a6a38b66-e99e-4b41-9ff8-7c28f496c4ee"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Sigma]", "=", 
    SubscriptBox["\[Sigma]", "s"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7ff0f2b2-8f64-4952-b3b5-8fdce1b4e8e2"],
 ". So, one might rightly worry that our results are not valid if this is not \
the case. To address this concern, we vary the distribution of the \
off-diagonal elements keeping the diagonal elements fixed at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "kk"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "e8192f64-8e7c-4153-9b2c-51858ccc8922"],
 ". Using"
}], "Text",
 CellChangeTimes->{{3.838211019727283*^9, 3.8382111337721767`*^9}, {
   3.838211172914946*^9, 3.838211177267325*^9}, 3.838211243605081*^9, {
   3.838211644462871*^9, 3.8382116614010572`*^9}, {3.838212046625242*^9, 
   3.8382120549575853`*^9}},ExpressionUUID->"6bdc7069-ed7a-4675-bedd-\
dd22dfb2b4f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"n", "=", "1000"}], ",", 
    RowBox[{"\[Sigma]", "=", "1"}], ",", 
    RowBox[{"\[Mu]s", "=", "0"}], ",", 
    RowBox[{"\[Sigma]s", "=", "0.00001"}], ",", 
    RowBox[{"\[CapitalLambda]", "=", "1"}], ",", 
    RowBox[{"T", "=", "100"}]}], "}"}], ";"}]], "Input",
 CellChangeTimes->{{3.838211186939184*^9, 3.838211195162323*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"d1de7e84-4d1c-4dea-8626-d40ae7dd8e9a"],

Cell[TextData[{
 "(for simplicity we used the Gaussian model for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Mu]", "s"], "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c605dac2-ac8e-4b59-a5f9-b79370ef54a9"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Sigma]", "s"], "=", "0.00001"}], ","}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "48201ce8-2ab1-4292-bcc1-656d3375976a"],
 " which is approximately ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["A", "kk"], "=", "0"}], TraditionalForm]],ExpressionUUID->
  "dd4b57c6-4ac6-4def-8add-f5f967770b76"],
 ") we run the simulation"
}], "Text",
 CellChangeTimes->{{3.8382112325097103`*^9, 3.838211239141815*^9}, {
  3.838211663131283*^9, 
  3.838211663584874*^9}},ExpressionUUID->"5c9aa1a1-9b56-4cf9-9dcd-\
762f46326146"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r\[Mu]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DatingMarriageModel", "[", 
      RowBox[{
      "\"\<N\>\"", ",", "n", ",", "\[Mu]", ",", "\[Sigma]", ",", "\[Mu]s", 
       ",", "\[Sigma]s", ",", 
       RowBox[{"\[Mu]", "+", "\[Sigma]"}], ",", "T"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835779650822825*^9, 3.8357796776879387`*^9}, {
  3.8357798341256533`*^9, 3.8357798396755447`*^9}, {3.835781170525041*^9, 
  3.835781170932074*^9}, {3.8382111484951973`*^9, 3.838211159188982*^9}, {
  3.838211197523118*^9, 3.838211215423792*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"36737046-b570-4ce5-a561-066fcb024c59"],

Cell["which gives:", "Text",
 CellChangeTimes->{{3.838212069491178*^9, 
  3.838212071827142*^9}},ExpressionUUID->"f015c0b4-5f00-4af5-90e0-\
c5d1aeb781b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Around", "[", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "r\[Mu]", "\[LeftDoubleBracket]", "\[Mu]", 
                 "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "]"}], ",", 
             RowBox[{"Variance", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "r\[Mu]", "\[LeftDoubleBracket]", "\[Mu]", 
                 "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "2", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}], ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Around", "[", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "r\[Mu]", "\[LeftDoubleBracket]", "\[Mu]", 
                 "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "]"}], ",", 
             RowBox[{"Variance", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "r\[Mu]", "\[LeftDoubleBracket]", "\[Mu]", 
                 "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "3", 
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
               "\[RightDoubleBracket]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "14"}], 
           "]"}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"All", ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "5"}], "}"}]}], "}"}]}]}], "]"}], ",", "\[Mu]"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835779787060651*^9, 3.835779811708596*^9}, {
  3.835779968096163*^9, 3.835779969734254*^9}, {3.838211834728026*^9, 
  3.838211900691395*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"96902f45-3113-47c6-921b-362157d26517"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJztl/9fzVkex289RCIqCWmpHqnL6guVvter77e61e1+t/ItISRFYhV7SV+m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          
          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJztl/s/1Pkex4ets6gQhVYtK4tsF2Mkt3gNg3EZ5mZmdEpXuqci5GwaHtra
LUXZrXZRqazutUdEOrGV2m5KSsoW6UIuUcquZHfOw+fd+QvObzO/zOM5z8/z
+53HPL6PeT/eX8yLlUbrcjicTB0O57/vg68un+ltvbyYmnne7ANwrymsyus7
fQZRD/H2zYL06LuMjdH4pvVP8/bLjEdBPNNrZloGsQVaYt1KQ09dZTwWJzO3
OW9MqGVsDWFWZLF1zi3GNhgyxWr7jet1jG1RWJwa75L0gLEdrlsWVFQe+52x
A8RPN6f3HyF2xCavsDiLnx4yngjB+V+aI9YTT8avzw/cF61qYuwE9frQu4sP
NDLmIsZQnB3a9oSxM36YuPMH8UryPHjUZfa6pDxl7AKH4FT7N6UvGU/FLW5S
TlDwK8au+K70nW+oYxvjaYhxOMy3LyZ2wwrvCfUJOl2M3RFwc4vHIyf6vT2w
INZol3yA2BM9zz7LKTEg9kJFZ7jzwkXUT0dVoYznZtTN2Bu8I2/fd994zdgH
zt3XOvQc3zAGXky6UlaS1zPIamCb4JG+zlrGHD5sep6bt7ey82o+2kz+tftQ
6VvmfXFozCeeisPU+8LUaaHbpmfk/dBwOZIryWCs9oPVV3ajFLV0fwF+xPuC
uALqBXBzSDhm8Jp6f7SnVHW0HqbeH+GJJx5PGPeO+QDoJ1688fQ4Y3UA9sx5
IMkP62U+EK3fHmqs6vuD+UAUXkzZG3X0PfNCJG6t1omx72NeiN2CtOqBtYw5
QVjiU6QTU0g+CIn+qhNTnv7JfDBEQsNz3AF2PXUwEo1/c/6wg/oQ5F0qMn+l
3898CH5+a6pXUMOYE4qNufPH23t/YD4Ucb+PUM1uZMwRwXsv/3j0BvIiPLVt
6jUb8xfzYShRWteXZQ8wHwaDYXv3lVYx5oRDOC79ag2XnVeHwzVItKGex8Gg
F2PGO4N3V/wZQ4xW3dq09LmM1WJY+e5M6t/CuEIM4yfVY6NPUy+B4aVbgvZG
6iVI40pFDsuplyAu47TSeDf1EtjM2FHUAR3WS7Fsv9fmdfmMIYXPkYHrzTGM
1VLcjbR8YLiNcYUUtb2rzNxbqJfBDkszg1ZSL0OjTfKY0E7qZRiT1vyh+i71
MvRwW+bkJlEvR+1ZB930XOrlsOy7bRFWTL0cV3Jr8hNfUi/H5xfDDKMsdFkf
AeHixklxy6iPwEBUvqLkJvURqIi3EU79xyesj0Bq/ehVWbnUKzAQ0r9t82PG
UMA+vzp5ow47r9b46B7Xah71Cjw3fDwxwYl6JRq+TYpt4VGvxM0P3PXSbYzV
SrwROxnFRDOuUEKwfeRJxTJ2PY4K6riS3EadIaxXQX4CVaarGatVkL5c3Jnp
OpT1KljPmhrtcYp5TiQa6sZvWG7BvGZ+PLvT+f3pzv/Nj5aoo8onaz5lXg+P
LApe2VoNY2yM8oNmtgm7RjAehY0mylidaYaMLXDx81NmXzQRj4VwVMrqyQFG
jK0xR1Z3LnqEMWMbpN2Rj75vS2yLPyxvmtwOI7bDoi23+/8TTOyAF2GX49PW
Ezsi/kyDYPEj4omYdL5Lv8F8JOPJcJkwY2eQM7ETfl68yNJXQszFC15leUYQ
sTNc/zl05eZviHmYG+zFL4sjdsEH8yxB2iTiqXCt3DDdtJfu74oqwWm+gZz8
NJzoGIbgKcRuyM7a3zhEl9gdT9xDkvxnEXuAM6u1MDyF2BOq+PJTj44Se2Gl
WfuFisPE07HJ6uDc/QeIvbGs6U6f03xiHyyZ23n96mxiQASnqoOujDXzw3BT
fTk+3p+PFcvKe7uSyPORPCukPE9G3hfmOssHulPJ+0Lfd+doYTR5P+zrVx0p
V5P3w8Ip/z762UXyAjj3FCStqCAvQMuk/bwH2eT9seN97syyPeT9wXOfFxOZ
Rz4Anmvrdk/bSj4Adrua7+5LJx+IPpNnWXV+5APR9Dqt+BsOeSFKE5qGHJ9O
Xoj5ITnDZ7uRD4LQft1VE1/yQYgqEjh4LiUfDFu/Q+O66XnSzA+XNV/Gn/34
fIRgbx3/WKkP+RCYjjw81ZhHPhQ/WtnlZdiTD0X2zdeFbkbkRdBVRFtesiEv
wtfr9M47dtPzFYaUV+ON+KPJhyFfsiuzqJ98OJaIIjqTexhr5kfDjsCHTvXk
xdDf+j7x3jXGmvnxa+y5sXm36LwYC8wFlaI6xpr5Ebp1z56vaqiXoDm/I/nA
Veo186Gqab4uPf+a+fH60AHT/i7qJeg2cH+wjs5r5sdAifC85UHqpTCZ6+Gs
/IV6KWr2ek5ccJp6KexEX4+Qb6deBvsNn74oOUm9DNzxtSd/yqFehhmWeUOn
5FMvw8NT1j5W56mXo0L/CX9dGfVyFHtVVgURa+ZH4ff7vOcUUy9HSHbyitbj
1EfgjPHZNV2N1Edg6JnMwsnXqY/ArTs39AyWUB8Ba9mF4WnZ1Cvw271r03Tp
/0szP/hRW9KbVlGvwOS2DIl0BfUKrK70b/2ygnolsvbcX6U6Sr0S7f1Lt97L
pV6JjtYT28s+fn8lhnP63v6VSr0KObGShY5R1KvQWiAY2Ub/r5r5cTvBvOg7
M+pVyK31CLwA6iOROzOqOtCaWLt/aPcP7f6h3T+0+8dgr90/tPuHdv/Q7h/a
/WPQa/cP7f7x/9k//gYSy7dR
          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJw9kwtMU3cUhysULQYMJhrsgAAbRSBahLa8pvATKO+WvijloUOGiBJQGWwa
JuoWJuhQHOgIA6NMkAyygMERFnEUAsxhow1D5gQHQmArY7xmKqPFbeEemtw0
3/3ul/+5J7mu6ccVhy1YLFbGf9f//2u/+ZCr7y1Nlo2lBzM3MPfLgex7Uash
a8jBcPEdx82LJobtUKtf+uhpIfltaEt58UVb+RuGd8DuQibnuZiFNXbEvQrZ
4ykZsQsytW+dndISv43Nv54eMcdvYNgNJ2d5Peb7xO5YqajVjd8h9kDBvj9N
rp3EXmjo/l7LqiTehWTdI46VowXDfARu5V0PfUN+Dx4a2B9opeR9UHQ+7evm
cGJfODh3NC3nEwvwqYNJVHiVWIhS2cKUdTaxCKwV5ezMRkuG/dDpWWiIcCD2
hzS+RW+wJg5Am/Ba785l6gOhihDt8HAkH4TyzOTB25XE76J6ZqYv+mPivaje
UsPhXiHeh7bHLP+jHcTBaOx7p6y7kDgEq9I5keQSMZDhdjTdq57hc8CD3PZg
vCS/H+XOK0OeP5Dfj4Jps7F5G5vxobB3mU4rc2f4XCga9YLWE/7kwzCRk8rd
JCAfBtaZ1qJD4eTDYbX7snGXmHw45kMGWjYs0vlisNMNFq/n6HwxXlTy5r8z
ko+Aj1iysrTuI5Cc19jy10/kIyEf5XhZ5pOPhIXglv2rfvJR4Pbq/UNvkY+C
UXDc9sdn5KNRGVBsyNCTj0bPJ8PSGjeaPwazKV0dJaD5Y5BW4KtzFpGPxbGk
Iy4D0eRjMdrxt7ftFfJxcLrGdb6x3sehzt8u/6KUvATDCXP5D5TkJeDaWJ82
XSQvRfLkzMsLfuSl+Kfz8udjruTjcWm0hb/HiXw8sqoOLal55GXQxUR35+xm
GDLU+S0GfWVPz8tQvfX2do9m5v27ZKh4Lbwe2UT7kaOB/Sjq526GIYe37+9B
zdO0LznGZUkStoF6OWx4eQXb71KvwJPK9kmTlnoFbhZxi7Y8p16B/gX+lwc3
MfN0KTAkLNOmru9fiZNC3d5wPs2vRHdsSm2qkOZX4reKqiin96lX4v7I4rL3
AepVmOBY8p6WUq9C8je2mTYa6lVwH0xy2HmMehX0HLaoJI/6BPSMx2WZ06hP
AH/xcGlfNvUJ6D9oKT47Qn0CBurPFE3UU69GzhPP+dUG6tUozqoZqzpFvRq9
r+raxU3Uq+E8FLoiXz8/EZ5DgSUPFdQnIkYnya1a/54SwZ7ZqDEeoT4RYd9+
dsIngHoNNHwr31LaFzQo/WPhw9xA6jUQZDuZB89Tr4Ew0ax9Vkt9EppbnbSn
7rLxLyZWmB8=
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJw1zQ1M1HUcx/HjSe7QgHOMoyudovjAsyQeiHgfTh6O4zi4R64bAd48ZKgI
IZgpciLJIJkxATHRRT5sAsUsHjyidpVAqOUYo6gYQuIsnsSgY5pENX7f//bf
f6//+//5/9YbD6tM9hwOZ99/9//P5WtWXJU+N145atzNXqCVX5Ku9F8SL5OL
+0WSdwbvLTK740V021WRgLoH5EPCmp9byF4YU3k/E8ZysOzXEeSQ1Vw8QV6H
gqldfZsFdszeeLuncOZaA3kjjCJPg8ZG3gSfmV+9LvnYM2+B/yvukRID2ReR
9fz7wjqyP9ZP+mX1PyAHYlVPjio/w4E5GBee83UPTORtaA1NSFq4QQ5BH4ZK
aqrJb0BqChw1Ozgyb4ck6tRNayk5FLm9Hnmpo+QdWHjN467aQhahKyRqi9sN
chiCxqZrjfZOzOFoGqgX791A3okp2WSEMI0cAc9+8fXQHPIurFtt/uCXO+RI
WHjv5uT9Tt6NcHn/sU88VzCL0fHWXm6iLxnoTfitVZ3GbAZCXlUumY9Tj0Lh
1vbFA/nUoxDq3ejN+4a6BKd6AyrLmqlL4Op6a0PjCPU9qMtpWXAfp74HQZ1d
24It1KOhv2MyrpygHg1bB+dhKt+Z9RgoLrkNHXFhNsfAWaAYuepDPRaLtdLv
Z8Opx0IRbMiW6anH4UiBm6y8hHocVl77OO3KJHUpUgza98p6qUtRPnzCOvIj
9Xh4iyZk/lPU49HVLfSIG6cug2hw6mxRCJd1GVSWn6ydXsycBHB5QfmhEuoJ
KHJt6bDspy7HyxVLmYKj1OV4FmM7mVxGPRH8r/46s7aUeiLaejhFuR3UFTjo
dLD7cCd1BUwaznPjp9ST0KWxffTUSj0JR8NmLq+Zo56MHTy7uc4ZZiRDlLc5
LcOOx75PRv7tc4v31jBbk6Epdg4c8WfmKJHtpLssjGCGEo9GKipqA2ivRFNu
sbg0kvZK2N8uaZ3Ppr0KrbwnpYZC2qvwWbvFq89EexW6EuMvTp6gvQru8W11
uWdor8ZOn8iW4Szaq9GwverLr8/TXo3M4XOOgkraqzF4t/rpoeO016Bxv00i
Lqe9Bt+G+w7k1tBeg7PjLu71TbTXwGBrKPD6gvZapMY0rfK9QHstSp+MqSs+
p70Wwa4PmzdO016LUbGiW/aI9jp897JvqXeG9jpoguajrv9Jex0C1nKnw7ku
bK/DY2nbUsYQ7VNQPF59U95D+xQM/O34Q/Fj2qcgc7X0w0N/0PkpCOyzV/iF
sf9x9EjdGtAuTGeGHuf/2Tc/f5rZrMeLA3K/gVt0vh4BpwePZVyk/Zt4Xzpb
dbLZBf8COmiQ9w==
          "]]}}, {{}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
           False], TraditionalForm], None}, {
         FormBox[
          StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
         None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 100.}, {0, 5}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJztl/s/1Pkex6diyFYqksoKXVaMS+4lebmTu5lhbLVEZcmpFqd1xJqHDmmT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          
          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJztl+lXk2cah4OyGaQq4DbCsKgRFxjCIgJKfuwQFiEJIbVHdCii4ILlVCrO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          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJw9kw1Qk3Ucx6d5lkLBBCJYi5eAgaLRABkW7cvGmwzY9sB4UbFBBuHREWfF
izs2QsFqwCkgZfTG8XadqAceB0hEJGliJ8ghGQs7joGIJCAhryM7n5+72+0+
+/w/z/P7/597nJIzmHc3cjicQ4+///8++cyIs/++cT8lvaST/QPyFdl1fsS0
+Ak+B8VCc+qwZpZlS1RVRn6hqZxj2RoBIW0u/2Q9ZPklcIfOvX30/XmWX4ZD
mvC+8z1iR9TtyvCeuP0vy864W+M0l9u9wLIL5GnhtYtnid3wjcSY/MMEsTu2
OW1+1m7HI5a3Y/raZy0hicSeqDbZ1IwlLbK8C03hrUanXGIvnI6q9tcYiF/H
/sLDxs4ZYiGkKv6MxmyJZW8c3+i14XdfYh985+CubCkm9oXWIBBOzRLvxkLi
Qb8Ll4j9IP7FU59USCzCLbdfH1QeJPaHd+OdEv3T9XvQe8yQd9lE/AY4p4uj
LgmXWX4TTFtUqSiHOABh3Q65bVnEb0HNjAvVs8RiGLOl5zVbV1gGqpocLyxP
sV4HeOc1fVlwgHwgijtH53npLOsCUWppNVXEIS+BecRUQf0V6iUwWYma1kfp
flKcKPdIyLCnXopER91iUCv1QWioMgYKcskH4VvPduZkD/lgSB7Wn+ecIR+M
1uGlVIP9KutDcO/IWu/FPvIh+ESmvrjFknwoPO76Sh9tYlkXirGV/uD5Ybp+
GEq2W4zr86kPQ6t5u8Wx6+T3Ymdv/qrtIPm9OGPoGxmi9Zxw2O6X3/w4m3w4
ygN768qKycugvWlziqciLwM301pwtJ58BFwzstJkP5GPwBB/TF+oJR8J2/XQ
6Pw68pG4KuoYYebIR2F58oW8AXPaXxQGrq35jubR/uWY1uYUjanJy1FUZ5Mn
ciavwKb04xXCUJahgChAmn7kEK1XoKNDHPteNctdCpTZ/aXo/op6JXj9mTXc
K9Qr0dz8Qa1rJ/VKtOxk5G4V1Cthusxbq22gnkHbdHmjmZJ6Bj3cFV5dGfUM
GP2rPosJ1DOYdHYtkWyjPhqfhzatmo2z54Fo8DUpW93W6byiEV6a9ryhi+Wu
aBz4M8Uu4yM6vxhoJRsq8vXUx2BAEKAWPqA+BvaDfVdfmaA+Bj0v7mAaZ6lX
4VaXa80zRupV4Jn25fzhQvOrMHhis4+HFc2vgsx/X+akBc0fi6Eq95oqB9p/
LOwYvdc5CfWxUO/JOjzMpT4W1q/9eErw9PnH4edeLI3coPvHgVuf4Deso/nj
ULDldqruDs0fh/7kNBf1SerjcTbE7ms+vX+Ih/NSu73D99THo6+Bb/FpEvXx
EIT9NrO7lvoEiN8Z/DDn8bz/AXK48ek=
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJw9yw1Q03Ucx/ExUXAVMB0kDysYTLPSg+RRnj4ozyCMbWykQIAjksc0C5LC
iRKYF3lyRwUhB0qBZO7WA2UUS8QDQsMYxV2hARpjeAciz089HL9vv7v//e71
//zeTml50nQuh8NR/fv9d6+dycCCP39+8HJ2+Q/sB84EW5/j3x4PXKM5ZKLI
8pqkSWYrXDnGGZVdnGIWwEd8Z/qVrEfMW3Cx0K5yqnCa2QHBLsINi/kzzI4Y
qMlYZxo7yyzC7ztS+5QzZBfkaTY9rEudY96KnqYrfx0YIz+DoYCQarn/PPOz
EOd2uYjSyM8jRX12870O8k74GAzVPoULzK4QVme2DPWQ3VAY1Hl9+IlF5heQ
3He4XxBA3gXnL51kqjKyO5Y3NjRUrl9i9kB/9ul2u3SyJwzF5TNae7IXpuZV
OTH/795oG3+/aWsL2Qcb9Nts3WbJu1H15Ohqj+sysy94rbx6+SDZD71WNhO1
K2R/jBYdNZj3kgPwmrhectZvhTkQwv4c7acpZEDaXNn9cRazGjhpkZt35gbt
Qbg/bmjc8i3tQVDx3664tHGV7Xvwk9VTDal62vcg8k7kjyW/Ur8XaUmWmunH
2Hv1Xvi7zKn2q6kPxjfjgX3b36U9GDzR3aqsGdpDMKYfeSPR62+2h0DuuTtF
nsvMCUW0ubvuQj3toegU1iaVf0Z7GErdrhusK2gPg5dfY9WtJtrDUdddNND6
Pe3haCiu+220lfYIGGXSD3TnaI/Ac5PreGWv0x6J/KGrR4Ua2iOxa73ztRQB
B2t7FNpCCh6O2zKro+B4+VJEeAbt0eB2daLsMO3R8DDh5Rd9Tvs+xCcKzcxa
aN+HKilXy2+iPQal7ZlfL3TQHoPscD13qpf2WGiUE0O3JmiPhTTvIzv7Wdol
6DbX5e03M1kzJBB073w0baT3EpQd5JuuPs52nQQXSnULAZuZOXHoLXFfGrKh
Pg4eDlp+u4BZHQdvvfGdZVvq4+AW0VWs96ZeClPZyFSLB/VSZGZovWuCqJfC
6SWF79wB6qU4f+i72epQ6mVoLHmL532IehmKOnw/scmlXobkjHSLu+XUy3DZ
6OLs+RX1cpwYPvVq6XvUy3G7f7j2XjP1ckiPLd3M0VIvx1XO8T9k16iPx/FO
/s0371Mfj01j+CJ5kPp4bCtwjbL+hfp41Lf1iBdNuKxXYEVXmZ/lwAwFFEc8
MoMcmdUKnGqu8z/5NLNOAd7Ih4M3xNQrMXe6abLKnXolVB2zkiMi6pXY4XA+
1SKCeiUSNJbzXiHUJ2BVUGEvDqM+AW3bJc6iKOoTkKYpM+aEU5+ABxWWiTZZ
1L8IjWrAsv0gF/8AmD3AcQ==
          "]]}}, {{}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
           False], TraditionalForm], None}, {
         FormBox[
          StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
         None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 100.}, {0, 5}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJztl/1fjPkax0e0pR3EVsxqO0WNim2TSir69DCqkaaaqSarcxKSkDyHXSUJ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          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJztl/s/1Pkex6cr3cQY3Q6b9lhFEZVLt/Ey7kwyzIyhbY/aWpesZpOkOho2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          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJw9zg1Q03Ucx/FZqCQIGnDjFEQSSKiZmpiiYx/YGDAQtrEHCMw0TEAUCxTU
jOF6wBPKuLjwUDqZ4EVF8mRxIicPwXE8DPAE5ngUCuJBELRbB5zV8fuyu93u
tff/s++cjyTIj77E4XCi/3v//7n0mhGUN9/yaNEVerMv4NSr/zBH3yhYojnc
YmKPd1V1Mq+DITqCw+MbmG3RN3v4bKioj9ke3Rt1Ym3FILMDHidWXn2ldYh5
M05cz5++4z/M/Br0hlUll0fILjjlYFZ3sG6E2Q07Ltl+mfDuH8xbcXrOTrie
+yezB26qn3905W/ym3jRHzz0adIo8za8VdSkF6eMMW+HQ67ovfK1fzHvwML+
lxdu5JJ3omjusx9alePMb6P88SrH/CzyLnQnZjXVH55g9kRiaVJc1xR5Ny75
RQV57Z5kfgfDcVPmswnkPXC+80vbZu4U817kDKy3L/2Y7AXD1+FH0y6Q9yFv
T2xH1Xfk/fC8fNLynzIyH2lrCgQWrk+YvVGd3VbwawZZAGVP5JkLhWQgtaFQ
kDfPrAEac4YSv2+n7oMSU0ZZcsQ06z5ojbLjie4xc3wxb6mQzljOsO6LGsnq
FvFyF6JX9UamXQHthWiNWzdX2U9dhBUOrk7X7GgvQsK5exKXTcwcP5xy63rC
dabuB27xXR4/hLoYUuNN72l6XiNGbcq5hhgudX8Iv9lmk3GMuj9st5u07UnU
AzDK778Xc4N6AEq7bfL8U6kHolinPvNzPvVAmNp8A2t11CVIjPeTTz2iLsHD
8WzHut+oB+FRx+crf79LPQjcSFTfHqYejHSDt/B8F/VgXLR32sJvpH4Azciq
bOmkfgADsX1mC6PUQzCbNjButbwPgTa9fVH7nHooTlgfmZvooR4Kk/H6sepa
6lIojJx6cT0zpDCXCQ96tNPzUpy3LHtWYfN0yfelGDw7ZNH0KjNHht5eXbHT
B8yQoSegxiLzK2aNDCbdhJ9PFu1lsLKZ/1GTR3s5NmTLeq1LaS+HqWpCFf+A
9nJUpZh5XemivRz8EcefTq6cZfswPHjKK3N8RvswDOS5pC/W0j4MHX2xL9TN
tA+DaKPe2Xqc7iuwrzIIFqvZ70EBKX+NzTWyRoHyxZ3Dex2Z7yvwMNJoGbWV
7iuRX5NpiN5EeyW0nBUu7rtor0RM6q0x/eu0V8LX7VCLcZHuq5De4qOfm6T/
r0KyfgPPwYz2Klg5Cydtl++rEOf5bYPMje6rodPnVoxtoftqdMaPZRhdaa9G
o2pibYeE9mqMnb5dYPiE9uH4Au+X9GhpHw5BSM1goYb24VC7x109nkz7cLjX
SOadqHMiUFTGm5EdmhX8C0R19Mg=
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJw9yw1M1HUcx/EbK+AwQQPCBQ6QZ8qDAw5B4PjA8XwI98BxR43HkDka6AAj
tBkIKppIhi7JYedB8pgTQqyQJ4mdJKa2kIpnCBAVPETdQolq/r7+t9/+e/3e
v49t2m7ZTj0Oh5P+3/n///LTBbbeqHUdqL4gZBeQjOcmubjcDHxJQxyzEgre
ahli3gAv69GcgrujzGbQX3EV9IZOMm9CRm7dCqdxitkKFXt0of7b/mK2QXH9
2Df7nWeYt+Amzr0TfptsjzPCg/LEP2aZHRF9ft7yfOscszPmf25bv2X4HrMr
pvuuZTTsmmd+FyL9iiFB4n1mHjx4VnWnFsnuONuviRmyeMDMRz43JFSaTvaA
tvKLBmODh8ye2CcedXg+S/bCjd/f7q9IW2AWwMcoeCmim+yNFz2HzE8nLTJv
w9apjcKer8k+4E6O+3QOk33BX95ZPiJ5xLwdyj3NNs1ash/y59zN6k11zP7I
KvrexDqLHADHrsynmb+QhZhV+L5naLzEHIitrUcGj1qSgRBLUzuJD3MhoCmT
lbTtoh6EvDvXLgtKqQehddUrz+QH6sEIcNqYmHuPejAsDLIWglapi1DN/fyz
J4vURbigWvU8skQ9BJ2DG/Daqx6CrL4Zfv7mx6yHwtp3yFwbyVwYitSSsugx
CfUwePZnrDNJoh6G4nXqq5dOUw/Hi1NiE/sW6uHQRvW6vDlDPQI9ndIfdWbL
rEcg5+/MLj8HZk4kEuwNV5rMqUfiS+cHR3WvehREE94PU22oR4HPy833EFIX
45Dj7slkEXUx3D5V9zR9QD0aGs/nhwX7qEfjsh53vL2W+g7E1tTWHqinvgOV
yW9MtPZQj8HAn/MOjYZPWI9B9O206483MXNikaNcsT2xmXosCq+MuF50oy6B
usPpVzswQwILn69MqxT0XoJgjfmJjiTmbglWPuwsat5Leyn+OW5QOZ1NeylG
k4dL38+ivRR92xNRepL2UmSU3PH4uJf2Muhaxo4PT9JehnO8T9y812gvQ5Xe
4ezXeU/ZXoYlmwVDjZiZI0eVQUbxbypmyHFsOcq4JYW5UA7eqJx7i3q3HB/5
avovZdM+DkbJU3OiItrHYaRr4OxEGe3j0KPIOaNfQ/s4qJsK8tsGaa9A+FTB
3otXaa+AWnvrYFc17RWYvisVL7XTXoFxoyG/1A7axyOicyHd/TvaxyPgynyS
npb28Ugp916ru077eMxlC4s1E7RXYt6/q3ztPu2VcAtTJw88or0SKXmNdt8a
PmN7JRrQ7T7MZeaooNcepjSxZIYKI4MTViddmAtVKK/az29zpr0K/EZbpxo+
7RPwU8L6A9b+zwL/BXdT6bU=
          "]]}}, {{}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
           False], TraditionalForm], None}, {
         FormBox[
          StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
         None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 100.}, {0, 5}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJztl/s71HkfhyebTdiaipLk0UlpVU6Pc3nlMIOchjEznaxt60GSQyplt52o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          
          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJztl3s41Pkex4fcNsV2zOzptpTcyizKdcfggzGuuczFpdzqdLHaMm5FZ2Vs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          
          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[
             None], 
             GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxVy3lQ1GUcx/ENnBSSQtwUElkMAmMkUEAOF/cDyH0vxy4zkrBCMbUFGzID
MjS/sIAgIrkGpWwIUjmFlSBTcDlWkjgUuVZhNAohREIFR8HoGL/PH/1mnvnN
63k/nx2yRHG8Fo/Hi/v3/Pd//i2K5L1+uZ+fLG2nC3g1uGq/XFgies4N0DSV
5VtnfUfWx1Y3EzyqqCXzcV8zE+m90kg2hNi8PiM3/zzZGB2JinODB38gm6LW
ZfevZaWt5NehHm2drltoI5tDOpscLz+lIlsgT2N8driwg7wTimYnvarvO8lW
aF271brq0kXeBcE33V3a7t3kt3BuIVstjWe2hVfMUwO7FjV5NzLH25OKMq+Q
9+CNPP/Gdfwesh1ENYGT97uZ7XH2K9PZxqafyQ7Q1JWpzQaukvfiBJejOPR1
L9kRa3GmP7ZI+8hOSJe0Tgm395OdIbi918YxidkFV0388j6rGiDvw6X+jMAJ
y0GyEI1zdica9jC7wlV5kBttZ96Pkqyk+DbhNbIIyWOpsdePMQNDBW/LCuvI
HFBTUJGgpXOduhtkk4dNJq3JnBuSdeyXzKJYd0dnUZfOmg/r7jA/pThyeoF1
DwyUiAzSJlj3gMWM58YG0RD1A1CmWmv4FWTuAC7Zbqr072PdE1l6Z44HD7Lu
ibC+FcPsJda98PDoZo2D1w3qXrBZfdrmH0DmeaN/+ciznCbWvWFUMD79bI51
H/AEI7aDlsPUfbBkFb089wGZ5/t/c77gyczCB/9g3Q8pYif52mPW/fBF8Za2
zWkj1P3hkPKR092No9T9MaTfkGJhSeYFwLH098p3hKwHINjILHpDBOuBiKtX
ftn5HuuBqJJfXN90k/UgZKyu3Ns5xnoQtJXmjxSCMerBmBwd0+1tJnPB6Ijv
Wqp8dZx6CNTbTq6//IA6QiBwltm9u5U6F4KpXCPJT9vJqhDMVyXbTDqzfSiM
Hhqu1oSQEYo3f3nhvCyW7UOhsZ/VLxKzfSj8pvu3PE5lezH0hNk7FEq2FyPm
zo2E9GW2F+O3C4myHrmG9mKMqy/26iaQeWHwT2lU6n1IRhieHM5Rl0aRuTAI
nKwW9rH3qjBEqLm+yRm2D4epx8R+K5ebtA+H3qcin8J8MheOIJeoowvVZFU4
4vKeiBb7ybwIFLdbj2j/yfYRkEYP9+565RbtI2CXua26XousioDDlK5uMZ/M
i0T7gzbrdDEZkSjnlQy+78v2kSiKvc3/+DjbR8LYpumvtAy2l2De5JPTNcfY
XoK4nJhD1y6zvQRmdwo3Oc6zvQSeFxa/XffSBO2lKG/JVAa+RoYUGoN7PbVJ
ZE6KK+XqgpkzZJUURnf5zS/K2T4KwvyQzL+rJ0T/ALGb5+k=
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxdy39M1HUcx/Fv4oQGjU5wS49QlB+uQyY/Lgjz7sUP+SU/747jNInrlovg
8iJMWBZ8k5Bxyo8BEhOsIVawAjZGogfDkx/yG9Hkh8oVUiunDhDBCBZG8/35
w/tun333+Dw/LyeNTnZ4Hcdx76+d///Pvzmptj9Cn3+2vJ0usIVTe/OTZdLn
tMKnz1JCfwqvJr+KKtu5CEvtD2R7HPRpy+sSNZJfw665px6lFU1kBwjD76fU
ejaTt0H9wTU3y8qL5O2YeeUhl3WzheyMrY4m4e2vL5NdkStPq9pQ2EreiR6x
sdMgaCe/gfXLs5uO5F0lu8NqS4jkx9IOsgfSQ5tP1Oi7yLvh2v7w9ejEbrIn
MkSlTeMDzF6wd9xskRjXQ/bGswK3oJ2nmX3gccSxvaGulyyGpKLl7xXnPvKb
4P065iWJ/WRf5I+Ob6/UDZD98Kiqw1NdMUh+C3UaxbaQrCGyP5S9Q06moWHy
HhSmd13tGbpOfhvCedXw5cIR8l40TRRZCT68QZagI+PQTNQysxQHLY5N/a6+
SQYqdy30+GSQecDDR7EnZd0v1AOQE9Bdv0lH5gMgPB69OcnIeiAcVAqbAqtb
1ANRJ8pP+1lJ5oKwqu3Ps0llPQjL3wrqHw+yHgy/hXFV8jLrwTDUvGS9wX2U
+j48Kps8rtSQ+X3QFPtW6yzHqIdg74WqBpk9mQ+BKXnV/Yma9VCIBSLbjGLW
Q1G+supiU896GP5pVkq6H7Aehtr1WZrFj8aph8NFH3Q+rpzMr/lLZ4eyPtYj
kBiWajftMkE9An9ZxC0qMsjcfty7cbHV/S7r+9E4ZOHlqLhNPRKfZycIDuWQ
+UiI3O/0VHeyHoWvvLvGg/9kPQrVX7y8ZPK+Qz36RfPR+L5pY+3ZT1iPwdFT
4saqXNZjoLR382qpYD0WO2zruLZhMmLhX/JHt467S+9jIbw3bbC2IRvNzMW9
aMRhumVwUu/K9mY2mpmT4eORfzvPSdheBmnXmSsjaWwvQ3DJO0mibLaXIelJ
W1F5MdvLcUGbmeB0ne3liLwkHcwysb0c83kpj/Pvs70cvxr6Mhtm2F6BKQvx
iTq7SdorEGNnGP0tkMwrEL2Q803rZ2SjAk836vxPF5K5eEzM+p3SN7N9PESx
biXZfWwfj3wR5LNjbB+PWzmHjxWtsL0SrVd2PLhmbaK9Ei7iZKmvG5k3s9HM
XAIOFDX2u+5m+zX3Cpa+S2X7BJw8ef7d946yvZk5FVwHKiNr8thehXNjWyO6
L7G9CumL2oLAKbY3M3cAudpYz8wlk/Q/y+fcug==
          "]]}}, {{}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
           False], TraditionalForm], None}, {
         FormBox[
          StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
         None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 100.}, {0, 5}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJzt12tMzXEcx/GfmOV+thMSI40jFivVSRfnfFVHOi6dLi5hLJNRk9zThR9r
FmLHrRnmLhv1hHnE8mfYGIvNA1ssl5mQezxwWX7W7/zt+3nu2b8n7dXnfLfW
g977jVyyKqcwSAjh7ybE3+9dX5/cFW+2hsUOqHbpHxB3MBnnyu5sT/2qbQOH
UFvhxr7tgye6uxxKrhdV4UZ9uvYwcDg4AjyKyipKR4d1eLQdtKFluiv5YY52
JHgcOAo8ARwNjqFZ0cfrrtXO054IjgXHgePBTnACeBI4kRYO7B8X6l+knQRO
BqeAJ1P1jsTGH1eWaLuodvOKM7c6lmq7wcQtwWIK7GCRCnsqBR+uGdG6dbne
07glWKRTW5qn3nm5WO9g4YHdQzkZg/b2+7JS71O5JVhkwA4W02AHi0zYM6lk
bM/njsxSvXu5JVhMhx0sZsAOFjPp+sG0pOzmwA4Ws2AHiyzYs6gpwrnr/KbA
7uMmHz3pPPjc9r5Ef95HzqMN/qMP9W6ARTY3ZZOrqNP2bM0afQ82wCKH5Nkx
0Xmn1+p7sAQbYJEL92CZS5FvhxfFb1iv78Eij5vyqG5AU/6LgjJ9DzbAYjY3
gSXYAIs5lLeuvnuRu1zfg+UcetCxu/8hT6W+B4u53ASWYAMs5sE9WIINsMgH
f3Lfz79Z0DrwXz+4g+mGo7jCllagP28Dh1B2zfyvLYmB/y+hFDZscPnQISvM
fnCHgyPAo8jeUmzflhz4ezvIceHp6mMNgd83EjwOHAWeAI4Gx9DV/YW+xu+b
zX5wx4LjwPFgJzgBPAmcSOVjgn56V1eb/eBOBqeAJ5M3wfvuVuR2sx/2V9cN
f2fAbjBxS7DqB9/Bqh98T6XSx1vcKxt2mv1glmDVjw8hVT3ex9Sa/WBW/eC7
hy72cPhqFuw2+8EswaoffAerfvAdrPrB90yqtEc1v/P6zX4wS7DqB9/Bqh98
B6t+dL+3sOftoANmP5hVP/gOVv3gexZ1NCyve/2tzuwHs+rHeXvrr7vOI2Y/
0pcO/9L70RGzH8yqH8yqH20lnzf1GX/M7AezAVb9OHui/XfVjBNmP5gl2ACr
fvB7sOrH6HX7dlXeCdyDVT+YVT9SPp7q1Zx70uwHswFW/WAmsAQbYNWPQ3P3
5F5qD9yDVT8Wj0h6uazslNkPZtUPZgJLsAFW/eD3YAk2wKof3Nb7w3p/WO8P
6/1hvT+67q33h/X+sN4f1vvDen907db7w3p//J/3xx8BTcUH
          
          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJzt111MzXEcx/EfS8sy1cRaa4jQSKuOUqjzPURHOCVHnWwmDyfm+XHFYX4s
ttZEE9ViYS4aNnbmwkj7Mxe0ZTaMGw+bh1Fs5qF5mIefnV8/+37u3f27aa8+
fW/OuXjvl7hiU4l/oBDiyAAh/v4O/XxwBt7ui3dE1eTpPxB3BDgaHAuOAyfQ
yrPrPLKgwBnyaPAYcvy4cvl3frF2Ev30VxS3xPq0x4OTqSk7PPv4lqXaE8Ep
4FRwGjgdnAF2gKeAM8FZ4KngbOq5MSy60+/XzgFPo1O7Cn5GfyrUng6eAc4F
59Hlg8Fzh4NebSeYuCVYuGB3UXX408aOilK9z+SWYDELdrDIhx0sZsMOFnNg
B4sC2MHCDbubiiv9jyPfr9T7XIrLGtp7O6i/DwkWhbCDxTy6cLu7OiVind7B
Yj7sYLEAdrDwwO6hpBFbR8VWbtR7EbcsorDS/e9Gvl2j92JKDkYOGb1+bcgE
lmALLBbCPViCLbAogXuwBFtgsQjuwRJsgYUX7r3UfOZezqa2/s/LS11py2a1
f9ms78FiMTeBJdgCi1K4B0uwBRZlcA+WYKuMfk06JDujtup7HzeBpY9KEzOv
fR60Xd+DRTl9dYU3hBXt0P7g7C6/tfzZ8H/94I4AR4NjwXHgBLrq6K2ZHFhi
+sE9htrzqr4HXvZ/v0k0bnf7XuerLaYf3MnkSX8p6l5vM/3gTgGngtPA6eAM
sAM8BZwJzgJPBWfT0ksbGly1e0w/uKdRoMVXtjqmzvSDewY4F5xHWTHuvvvn
600/uIlbglU/+O6irgmzP0bebTD9YJZg1Q++g1U/+A5W/eA7WPWD72DVD76D
VT/47ibHo/o3bfGNph8Pl+9ddfPJMdMPZtUPvoNVPzrjj9HCxU2mH8yqH3wH
q37wHaz6wXcPdR1e3zV2cLPpB7Pqx73ajgN1Pa2mH+Mqvr3re3XS9INZgi2w
6ge/B0uwBVb94PdgCbbAqh/8HizBFlj1g997qSp3543dL9pMPxyTNlzPcZ8y
/WBW/WAmsARbYNUPfg+WYAus+sHvwRKs+lE/YUjgTmP/vY+bwKofD/ounmit
OW36waz68fzj0SXBuDOmH/b7w35/2O8P+/0R+n/7/WG/P+z3h/3+sN8fod1+
f9jvD/v98T/eH38AlN24GQ==
          "], {{{}, {}, {}, {}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[
             None], GraphicsGroupBox[
              PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
               16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31,
                32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
               47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62,
                63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 
               78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93,
                94, 95, 96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 
               194, 193, 192, 191, 190, 189, 188, 187, 186, 185, 184, 183, 
               182, 181, 180, 179, 178, 177, 176, 175, 174, 173, 172, 171, 
               170, 169, 168, 167, 166, 165, 164, 163, 162, 161, 160, 159, 
               158, 157, 156, 155, 154, 153, 152, 151, 150, 149, 148, 147, 
               146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 
               134, 133, 132, 131, 130, 129, 128, 127, 126, 125, 124, 123, 
               122, 121, 120, 119, 118, 117, 116, 115, 114, 113, 112, 111, 
               110, 109, 108, 107, 106, 105, 104, 103, 102, 
               101}}]]}, {}, {}, {}}, {{}, {}, {}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
              17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 
              33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 
              49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 
              65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 
              81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 
              97, 98, 99, 100}]}, 
            {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
             0.009166666666666668], AbsoluteThickness[1], 
             LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
              112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124,
               125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 
              137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149,
               150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 
              162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174,
               175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 
              187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199,
               200}]}}}], {{}, {}}}}, {
        {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxdy09I02Ecx/Gv5jIYSMoOG3TINkZFWP7Zcrm2b5tW9kf3m3PqQYkwIUmS
VaLi4XETUgzU2qQUwcMIqkN6iQ6CP6JOHoNEqYOHQAdFQZc8ZMm+BM/nBw8/
Xs/7+ZTfvBu9VUhE3f/O/j///Qhmy52BibKxgFyw7kNcav8znrltBPM+DLZx
yYOd+xsjcbGdX6a9ybVQl/gI+Cj4GNjFyZyj3bLbK3ZzofF2cWCpX3wcfBJ8
ClwBPgOu5O3XB+e/P0qIq8DV4BqwB+wFnwXXgn3szqUKmsKD4nPgOrAffJ5f
PXs6+359WBzgN/WfT7zzj4iDYNatwHQBOphC0EM8tLeUSvQo6WHdCkz1/Kuq
uG1halQ6mBqgN3B4zbNpuZOUflG3AtMl6GC6DB1MjdAbeX2h76Gnc0z6Fd0K
TFehg+kadDBd53vL32Jz3nHpYGqCDqZm6M2c9Xh9Uduk9IhujvDzj6WOPtuU
vI/wiw8uq69oOm8TTIZuNngla1/d6p6RPdgEU5RbMz9T2+Zj2YMV2ARTC+zB
qoV7jU+14cEnsgdTTDfH+PTyZsx6Iy17sAmmVt0MVmATTHF2ug+kF2sysger
OP/+Yv3qKJiVPZjadDNYgU0wtcMerMAmmDr++y8R57e7
          "]]}, 
        {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
         0.009166666666666668], AbsoluteThickness[1.6], 
         PointBox[CompressedData["
1:eJxdy0tI1FEYhvEPwXSlo0gJaTWpIZHS1NhVZ77RSstpvE3edmYm4aKN1Cbh
1ESkgtcRploJLmpjm3IzRKcgcBNCXiCCoIUtJMJN7qKSOS3+z4HD4XceXv/1
2+0DWSJy49/dfTNnO7zgLwuNFj4MuQ/1Ohf2wUVwMVyiOw98G3fyO8IZH4IP
q//rra2RRJ9zuS7M2dWBrUHnI3ClDr/dnNiuH3I+Ch+Dq+HjcAA+AZ+Eg3AN
fAo+DZ/RF8vpqO/AsPNZ+JxWFFQNpuw95/NwLVwHh3RPYOVX4bxxDsPqtYEl
gh7RQO5sel8w4Xq91waWBnRYLqDDchEdlkvosDSiw9KE3qS/E8/6I6lHrl/W
VOW3+/uTj12H5Qo6LM26trq40rk05josUXRYrqLDEkOP6cSn3tj39XHXW7w2
LTq9Fu1/mTPpeqvWDNXdffNkKmOFDWxhacMeNrCFpR172MAWlg7sYQNbWOLY
x3XzeU/89Zdpt49rtODzh583Z9welmteK2xgC0sn9rCBLSxd2MMGtl2a97G0
+d3G/3231wqbbv3zdG+wNzvp9rD06MH0qx8z75PhvxPjuaw=
          "]]}}, {{}, {}}},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0, 0},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
          StyleBox[
          "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
           False], TraditionalForm], None}, {
         FormBox[
          StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
         None}},
      FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      Method->{
       "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& )}},
      PlotRange->{{0, 100.}, {0, 5}},
      PlotRangeClipping->True,
      PlotRangePadding->{{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}},
      Ticks->{Automatic, Automatic}], ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.835779813373659*^9, 3.8357799956638002`*^9, 3.835781262296503*^9, 
   3.838211668617402*^9, {3.838211841844923*^9, 3.838211902055584*^9}},
 CellLabel->
  "Out[190]=",ExpressionUUID->"1cca8ddf-7eef-46fa-a2a6-42cb46a389dc"]
}, Open  ]],

Cell[TextData[{
 "\tThe following considerations are helpful to interpolate the plots above \
and get a better picture of the system as a function of \[Mu]. For values of ",
 Cell[BoxData[
  FormBox["\[Mu]", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "94e42bb6-718e-4bf5-af9c-c73146bc2758"],
 " less than ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "\[Sigma]"}], "=", 
    RowBox[{"-", "2"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "12697e9f-6a11-47dc-8b92-677f7b930550"],
 ", an agent is unlikely to find one it likes more than being single, and the \
behavior of the system will be very similar to that of the last figure above. \
On the other extreme, if ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Mu]", ">", 
     RowBox[{"2", "\[Sigma]"}]}], "=", "2"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e59b3731-0adc-45ff-96b7-378403da613f"],
 "$, agents will prefer to date any other agent than being single as they did \
for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    RowBox[{
     RowBox[{"2", "\[Sigma]"}], "=", "2"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8015dbc0-10c4-4616-b610-5eefeeb51fc0"],
 ", and the dynamics will be very similar to that of the first figure above. \
The difference, in this case, will be that the average utility will range on \
a different scale set by \[Mu]. Because for all values we have the average \
utility in the system with marriage higher than in the system without it, we \
are confident in concluding that this is a robust feature of our model. \
Therefore, the advice we extracted seems to hold in more general contexts."
}], "Text",
 CellChangeTimes->{{3.835780378515836*^9, 3.835780400900141*^9}, {
  3.838211692820509*^9, 3.838211822972039*^9}, {3.83821191519788*^9, 
  3.838211915913814*^9}, {3.8382120854770527`*^9, 
  3.83821208667487*^9}},ExpressionUUID->"b7748c75-79a8-4b65-b08a-\
4ca35c24afc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.3.3. Homogeneity", "Subsubsection",
 CellChangeTimes->{{3.835780116391629*^9, 3.835780128238942*^9}, {
   3.8357802510558453`*^9, 3.835780253671085*^9}, {3.8382119914792843`*^9, 
   3.838212011318714*^9}, 
   3.838213000036319*^9},ExpressionUUID->"38eb6f38-f0d5-44d0-8358-\
f8ad2bf59248"],

Cell[TextData[{
 "Another objection to the results presented in the previous section is that \
the assumption of a homogeneous society is clearly false. What is \
interesting, however, is that for a finite number of agents, this homogeneity \
is already broken. More precisely, for all agents ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "72913b5e-daf6-4043-911a-d38c1880498f"],
 ", its affinity with the other agents is given by ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["A", "jk"], ":", 
        RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}]}], " ", "&"}],
       " ", "j"}], "\[NotEqual]", "k"}], "}"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bc5f0380-ce44-49aa-a0a7-52e3f1f1bb55"],
 ", which is generated by the same distribution but is, in general, a \
different collection of numbers for each agent. To make this point more clear \
consider the following. We run a simulation"
}], "Text",
 CellChangeTimes->{
  3.83821197962638*^9, {3.838212102522943*^9, 3.838212198073811*^9}, {
   3.8382123570871897`*^9, 3.83821240002923*^9}, {3.838212492123399*^9, 
   3.838212539669632*^9}},ExpressionUUID->"1d08b994-8566-4ff8-b053-\
5fac1ddc508d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "=", 
   RowBox[{"DatingMarriageModel", "[", 
    RowBox[{
    "\"\<N\>\"", ",", "10000", ",", "\[Mu]", ",", "\[Sigma]", ",", "\[Mu]s", 
     ",", "\[Sigma]s", ",", "\[CapitalLambda]", ",", "T"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.838212543803084*^9, 3.8382125450698147`*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"858f0f04-a58d-4c07-8b38-df5dca808de7"],

Cell[TextData[{
 "We can select all agents ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "918c870b-47f7-4097-874e-38cee370770e"],
 " such that the average of the collection ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["A", "jk"], ":", 
        RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}]}], " ", "&"}],
       " ", "j"}], "\[NotEqual]", "k"}], "}"}], TraditionalForm]],
  ExpressionUUID->"c965a559-32c4-410a-b60c-d608ab9c0d62"],
 " is larger than a certain positive value. We can pick this value in a way \
that we have just 5 percent of all agents selected"
}], "Text",
 CellChangeTimes->{{3.838212532839919*^9, 3.8382125349928513`*^9}, {
  3.838212570980364*^9, 3.838212571157331*^9}, {3.838215146149745*^9, 
  3.838215146214465*^9}},ExpressionUUID->"39de4cd9-6fdc-4c63-b1f8-\
620be65d2687"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Liked", "=", 
  RowBox[{
   RowBox[{"Reverse", "[", 
    RowBox[{"SortBy", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"k", ",", 
          RowBox[{"Mean", "[", 
           RowBox[{
            RowBox[{
            "r", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{
           "r", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "]"}]}], "}"}]}], "]"}], ",", "Last"}], "]"}], "]"}], 
   "\[LeftDoubleBracket]", 
   RowBox[{"1", ";;", 
    RowBox[{"5", 
     FractionBox["n", "100"]}]}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.838212270165885*^9, 3.838212330243948*^9}, {
  3.838212591774631*^9, 3.838212595688397*^9}, {3.838215080601959*^9, 
  3.838215096636711*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"50453285-7e0f-4334-a539-10b019695ed4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1011", ",", "0.04359662167927168`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6870", ",", "0.03870584587739033`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"528", ",", "0.03209418034115311`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6718", ",", "0.03201860775187254`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2248", ",", "0.031784571128459276`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5814", ",", "0.03159585670609149`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9393", ",", "0.031393056039864815`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7925", ",", "0.030836623518526722`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3760", ",", "0.030298443389512732`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4982", ",", "0.0298786331351855`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2705", ",", "0.029848969567223604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9269", ",", "0.029492068133498868`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6160", ",", "0.028845015745458932`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8115", ",", "0.028562700262579847`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2531", ",", "0.02851567538721342`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8285", ",", "0.028494216960144075`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9370", ",", "0.028326208996189848`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9028", ",", "0.0278200011378777`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9098", ",", "0.02773847293573109`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4134", ",", "0.02768465963501045`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9251", ",", "0.02733880219095795`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"210", ",", "0.02726827610241437`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2859", ",", "0.027158077180585143`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9508", ",", "0.027155107831365058`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5776", ",", "0.02704544079420341`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4620", ",", "0.026979759075851636`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3415", ",", "0.026920209882907928`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"907", ",", "0.026846396736834116`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"489", ",", "0.026583064355854714`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6345", ",", "0.02617721035644339`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2516", ",", "0.026102967373287867`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6338", ",", "0.02604503218624457`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9761", ",", "0.025935659643545637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"786", ",", "0.025779584344979168`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3858", ",", "0.02561056459578823`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6441", ",", "0.025520819369588287`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1915", ",", "0.025436422722491598`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6567", ",", "0.025349003566881797`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7471", ",", "0.025295500019284715`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9556", ",", "0.025280177046167883`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3091", ",", "0.025221118324091445`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3590", ",", "0.02521961012729678`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4965", ",", "0.025183957035468437`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4125", ",", "0.025127820683824912`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8558", ",", "0.02508682612608358`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8840", ",", "0.025079108501439008`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1120", ",", "0.02497571515001438`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8474", ",", "0.024855157067993405`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7108", ",", "0.02473768412531843`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9093", ",", "0.024625119959746495`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.838212306588958*^9, 3.838212332810848*^9}, 
   3.838213781669071*^9, {3.838215085882126*^9, 3.8382151112073917`*^9}},
 CellLabel->
  "Out[206]=",ExpressionUUID->"9e6d6dcd-b153-4193-a399-f3cbf87015f9"]
}, Open  ]],

Cell[TextData[{
 "This will represent the ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "91ba1ee7-9a33-496c-ab6a-8021a7550826"],
 " percent most liked agents of the system. Conversely, we can do the same \
and get the 5 percent less liked agents."
}], "Text",
 CellChangeTimes->{{3.838212382846744*^9, 3.838212424680353*^9}, {
  3.838215148518703*^9, 
  3.8382151486624537`*^9}},ExpressionUUID->"6ed26825-018e-4889-93d2-\
fb0450e349b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Disliked", "=", 
  RowBox[{
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Mean", "[", 
          RowBox[{
           RowBox[{
           "r", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", 
          RowBox[{"r", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "]"}]}], "}"}]}], "]"}], ",", "Last"}], "]"}], 
   "\[LeftDoubleBracket]", 
   RowBox[{"1", ";;", 
    RowBox[{"5", 
     FractionBox["n", "100"]}]}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.835780204491255*^9, 3.8357802152728653`*^9}, 
   3.835820407573065*^9, 3.838212199309482*^9, {3.838212348967951*^9, 
   3.838212390304502*^9}, {3.838212597657549*^9, 3.838212599884804*^9}, {
   3.8382150979816647`*^9, 3.838215099260747*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"05c210d9-1841-4dee-a010-f50c8edffa52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5445", ",", 
     RowBox[{"-", "0.03707200872521148`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2542", ",", 
     RowBox[{"-", "0.0345540676247663`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5225", ",", 
     RowBox[{"-", "0.03332458455756677`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6413", ",", 
     RowBox[{"-", "0.032456203517835416`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"141", ",", 
     RowBox[{"-", "0.031933401977767735`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6526", ",", 
     RowBox[{"-", "0.031778861214005014`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6194", ",", 
     RowBox[{"-", "0.031725190924585533`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"631", ",", 
     RowBox[{"-", "0.03146416002746935`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2300", ",", 
     RowBox[{"-", "0.03098601342152939`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6028", ",", 
     RowBox[{"-", "0.03084835680885493`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3546", ",", 
     RowBox[{"-", "0.03067956679632776`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7151", ",", 
     RowBox[{"-", "0.030619478040099034`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1013", ",", 
     RowBox[{"-", "0.030460934802263535`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"974", ",", 
     RowBox[{"-", "0.030430913473944294`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"463", ",", 
     RowBox[{"-", "0.030002506673334456`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8973", ",", 
     RowBox[{"-", "0.029880308981871485`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"294", ",", 
     RowBox[{"-", "0.02968577853729637`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7632", ",", 
     RowBox[{"-", "0.02955723961712665`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5090", ",", 
     RowBox[{"-", "0.029220732276279148`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6692", ",", 
     RowBox[{"-", "0.029186506317148884`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9383", ",", 
     RowBox[{"-", "0.029064183600980027`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5988", ",", 
     RowBox[{"-", "0.02900524897539812`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3916", ",", 
     RowBox[{"-", "0.028827202350402984`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7444", ",", 
     RowBox[{"-", "0.028753010017393547`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3989", ",", 
     RowBox[{"-", "0.028681735446690813`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"729", ",", 
     RowBox[{"-", "0.027945379053152385`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1049", ",", 
     RowBox[{"-", "0.027683923526831175`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3747", ",", 
     RowBox[{"-", "0.027657056050893983`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6023", ",", 
     RowBox[{"-", "0.02750974642862077`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5512", ",", 
     RowBox[{"-", "0.027174636596967873`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4213", ",", 
     RowBox[{"-", "0.027017328929881467`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6323", ",", 
     RowBox[{"-", "0.026849270665350217`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5376", ",", 
     RowBox[{"-", "0.026784485741215645`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8138", ",", 
     RowBox[{"-", "0.026511600815424304`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8404", ",", 
     RowBox[{"-", "0.026463619876423122`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"104", ",", 
     RowBox[{"-", "0.026397900102606606`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2982", ",", 
     RowBox[{"-", "0.026397557340935747`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8553", ",", 
     RowBox[{"-", "0.026386253986958878`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7608", ",", 
     RowBox[{"-", "0.02636233071636236`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9201", ",", 
     RowBox[{"-", "0.02615036858362397`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4238", ",", 
     RowBox[{"-", "0.025997242406982406`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4114", ",", 
     RowBox[{"-", "0.025949924328974226`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6186", ",", 
     RowBox[{"-", "0.025826466254703195`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3073", ",", 
     RowBox[{"-", "0.025771007466008553`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8067", ",", 
     RowBox[{"-", "0.025602463879999048`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5866", ",", 
     RowBox[{"-", "0.025504083207105472`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5436", ",", 
     RowBox[{"-", "0.02536893218132738`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4518", ",", 
     RowBox[{"-", "0.025226134700763216`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5016", ",", 
     RowBox[{"-", "0.025206206174717204`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2846", ",", 
     RowBox[{"-", "0.025168615869193722`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.838212439566102*^9, 3.838213793739871*^9, 
  3.838215128853208*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"5bffd636-c816-4e11-a91a-f319879cbbb8"]
}, Open  ]],

Cell["\<\
It is then interesting to follow the evolution of average utility for these \
different sets of agents.\
\>", "Text",
 CellChangeTimes->{{3.838212426693781*^9, 
  3.838212434889369*^9}},ExpressionUUID->"ce755571-5ac7-4cb7-b231-\
4a4effd5b2e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Liked", "\[Transpose]"}], "\[LeftDoubleBracket]", 
                  "1", "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"Variance", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Liked", "\[Transpose]"}], "\[LeftDoubleBracket]", 
                  "1", "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "1", ",", "100"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "r", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Liked", "\[Transpose]"}], "\[LeftDoubleBracket]", 
                  "1", "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"Variance", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "r", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Liked", "\[Transpose]"}], "\[LeftDoubleBracket]", 
                  "1", "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "1", ",", "100"}], "}"}]}], "]"}]}], "}"}], ",", 
      
      RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "16"}],
             "]"}], ",", "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<t\>\"", ",", "16"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Most liked\>\"", ",", "20"}], "]"}]}], "}"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "2.2"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"ListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Disliked", "\[Transpose]"}], 
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Variance", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "r", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Disliked", "\[Transpose]"}], 
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                "}"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "1", ",", "100"}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "r", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Disliked", "\[Transpose]"}], 
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Variance", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                 "r", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
                 "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Disliked", "\[Transpose]"}], 
                  "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
                "}"}]}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "1", ",", "100"}], "}"}]}], "]"}]}], "}"}], ",", 
      
      RowBox[{"IntervalMarkers", "\[Rule]", "\"\<Bands\>\""}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<\!\(\*SubscriptBox[\(u\), \(t\)]\)\>\"", ",", "16"}],
             "]"}], ",", "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"\"\<t\>\"", ",", "16"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Most disliked\>\"", ",", "20"}], "]"}]}], "}"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "2.2"}], "}"}]}], "}"}]}]}], "]"}]}], 
   "}"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8357801882597847`*^9, 3.835780224278799*^9}, {
  3.8357802714909077`*^9, 3.8357802983032618`*^9}, {3.838212456209701*^9, 
  3.838212456454255*^9}, {3.838215160094515*^9, 3.83821516336128*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"c975445a-f38c-40f5-917e-582d9cc3d581"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJztl3tUzfkaxnfmmJqplIqwlG6SCl0U1U5PV7t77V27G50zTFedxjAaHJc9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        "], {{{}, {}, {}, {}, {}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
           None], GraphicsGroupBox[
            PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
             16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
             32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
             48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
             64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 
             80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
             96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 194, 193, 192,
              191, 190, 189, 188, 187, 186, 185, 184, 183, 182, 181, 180, 179,
              178, 177, 176, 175, 174, 173, 172, 171, 170, 169, 168, 167, 166,
              165, 164, 163, 162, 161, 160, 159, 158, 157, 156, 155, 154, 153,
              152, 151, 150, 149, 148, 147, 146, 145, 144, 143, 142, 141, 140,
              139, 138, 137, 136, 135, 134, 133, 132, 131, 130, 129, 128, 127,
              126, 125, 124, 123, 122, 121, 120, 119, 118, 117, 116, 115, 114,
              113, 112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 
             101}}]]}, {}, {}, {}}, {{}, {}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.009166666666666668], AbsoluteThickness[1], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.009166666666666668], AbsoluteThickness[1], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
            112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
            125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
            138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
            151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
            164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
            177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 
            190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 
            200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJztl2lUk3cWxiOtHRBFtMhSENRBRJRdFlkf9iXsCRDAKlKqVRQpOuAoSsS2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        "], {{{}, {}, {}, {}, {}, {}, 
          {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[
           None], GraphicsGroupBox[
            PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
             16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
             32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
             48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
             64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 
             80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
             96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 194, 193, 192,
              191, 190, 189, 188, 187, 186, 185, 184, 183, 182, 181, 180, 179,
              178, 177, 176, 175, 174, 173, 172, 171, 170, 169, 168, 167, 166,
              165, 164, 163, 162, 161, 160, 159, 158, 157, 156, 155, 154, 153,
              152, 151, 150, 149, 148, 147, 146, 145, 144, 143, 142, 141, 140,
              139, 138, 137, 136, 135, 134, 133, 132, 131, 130, 129, 128, 127,
              126, 125, 124, 123, 122, 121, 120, 119, 118, 117, 116, 115, 114,
              113, 112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 
             101}}]]}, {}, {}, {}}, {{}, {}, {}, 
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.009166666666666668], AbsoluteThickness[1], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, 
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.009166666666666668], AbsoluteThickness[1], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
            112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
            125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
            138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
            151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
            164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
            177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 
            190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 
            200}]}}}], {{}, {}}}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdkg9Qk3UYxzf6O8UjDksgMNAOEIkQURYY+/Jv8meDscE2NQsSLhdaUNdJ
GvRyBd4MEPmngJ5JhHCE0xMkD5QtjJRAzBC1wDj+LWTARAE7Aqrz93Sn7917
733ez/N9nuf3bs7vfihPsuDxeIn/3v89H11mUX2Q4bMd3zVfZC9wTDdzZSK0
U/QInwd/V91Y7Mt9jF9Aa6+hK6h6kPFySJK/8j5nGGBsi/HtCTaJQvIOuCU8
mXbNjdgJgsj3T2jbhhivQuCmi/pvMkcYv4rBb7M1c+eHGbug1yeraCHlLmM3
ZJsr3JcNE7tjV3v5aMZfY4w9sFjyQXqPdJSxJyYnr5gCmqneC9aFoSlZJvLr
YB9YrOavIO8N7Xy+i/Y08XpMFQqXhrgT++DsM/zcbn/iDRDo5vK83qJ+G5F1
dVm5byexL37N9GqfSaR6IXI1dvUmCe37BiZ0WcJnZSbGfshd6tztZEfsj7bZ
8uJZB+JN4IYE5jQx8ZvosDn+SqNhnHEAHM+tDXb82sxYhHjTi6U/3ptkDOz8
fkSd3czqOSAstWV7ST75QHhqZ3qNvRPMB8Lj0M+1/RsZ84Kw+OmZ5evTyQdh
h93sF6VNNC8YR/MUSu04Yy4YZ/dY33rtOvmQx5kLwdFtv90YDrjHfCgcb5xW
VUUz5kJxiqsx5liTF2PPw/n3fnEiL0arpVeUnecU85vhsOSnspXejLknmBeG
1fXeGlU2+TDkeeQf8VOQD8ec0pR6WXSf+XBcdhbkdJtpfgQSpHc+j++g/SNg
2/PHQtsDOl8kfLuqVbxk8pG461SgXtVPXgKe35LDP0TQ/hJ89PCSZd9B6i9F
YmWF+YI9zZfiwOKI8981D5iPQmGRbUFDPWMuCmKBJKU0fJr5aJxxFZlG+8hH
42ahC/f2NOVlaOTLk3YfYvWQIT2trXaAz5iToR0DxjkLVq+X4Z2Q+z1jGsrH
oL9ov3E0hzGeYC4Gjc+57dWZ2P76GIRLul5vrKS8HGVPr/G0sqL5ciS0/mnY
6zTD8nIU1PpdHbzEvF4OH2GDnXsT5RXYeu1L6ws3WX8owK/cGjexmuYrENyt
WWOypv0VECWfctYWUz4WTeZqY0ML7R+LDLla3nmb/g+xWEhdkeOvof1j0dO2
zTW+gzEvDu2BOytxm+bHwX/dBvvNmTQ/DiU83bjuMOXjcMBo8Ym6kPJKeFjK
636PprwSVivl8+JW+r2VqCmTWkmqKK/Egv5Y027qx1M9zlBhIHK2JWmA8iqU
7FO6Lvx/fhUyEgXpaU/R+dXYNz1/fUhM31+NqvKA0RPnaX81cis0W8psKK/G
ybUvHazzp/wWyD6WCgLuTIn+AcoK974=
        "]]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxd0A9Q02Ucx/G5kMBLza7CYMrQ6rhJBQIiGO7DHGzAUMb+gBdFuAXHKSMO
TPQ8+HEZczOX0GkaUMetCIuA69QLEcIwvIDVSaSE8wRqHCIIgotJcFTn8/WO
7W63e+39++yeZwF78lLe4fN4PP1/7/8/H72mxOcklw/r6i+1sS9gGakuqimw
iR/RC2e9m3fnx/UxP413XfPrnUcGmZ+FalNOvnzdMPNaaN7WdYru/cksgE7Q
ULJcShaieaezs2s/eQN6+dWTEYa/mF/Elfpgjzkz9ZdhK56vyldSD8TgxCGv
ln1kEcaFy7QFrhHmIIgM8hPNx8mvwnNRKFen32EOxvORwY25qjHmECiKN46m
fkDejPjJOuHpWXo+FPZjatFNB/UwdKzxey1v9C5zOIQzCyJL8QTzFpQYs2Z9
Y+4xRyCvo3zRcH2SeStO9ZR99lXKFHMkzAdsa0Mu3WeOQtCA7Hy/g/o22AdW
mHxXU38dTR9+ftn0JTkamrL+/V3byNtRZe0Ia0qgvRinuaHpKTUZEBgq7N5W
Zg64IH2SH3+GegzqvQuUHbXUY6Ad+3k6/Ue6nwTig926zFXUJTjBZSdGedB+
Byr5qpeGq6jvQIfRJyIqiboUN9MVGtM6dl5Oil+mnkGY3zTrsegPtTXOVTBz
sZioCxYaK2dYj8NtR3dWziwzF4eSC1/nrPZ/wLoMEa6tI60BzJwMBV/Yx50O
2suR53X9j2sx1OVw9T6VNXOU9vEYX/me4GIm9Xjoz54Jv3XQyXrCUnMJqEkK
bdQP0e8nwr4sIKM2ms6XiFzJcwsxxdQV2FK46U5oM3UFPpKahxyPexKuGspa
o0upJ8HmU6i33qW+Ey2+2hU9dB/OzbxdWDDOp+8tp/PvQtSgSCero56Mn7JD
XEXbWUcy3rTMZXc10PPJqH74/bk2I3N7Mr47MsytCqf7K3Ex6L7qh8PMUMJL
IP9tXwD9H0o4Pm3y/72Pud3NvJSlhps5N7enwGXK2PugnPYqKGJXVlgCaa9C
7MeT1sJM2qtwSr85036D9ip4eAoEun7aq3HoW9dImon2aig++UfW00l7NeYj
apcLD/zN9mrUzJhy/NfMsr0GpYsPnxjrYR0atK4PfL+FzzqnQWVhWWKphfYa
TFT62LJPMvO0uMEVzMnfor0WR31euXblV2ZOC5W9yK/3Bdpr8cZ5p0ZspH0q
Uvd8092XS/tUhJmuDtw20N7N7W7mpS010mBts0RK6L5cGjobMo4XbaB9GkY9
b5mdZtrvfux/ARUR/Ns=
        "]]}}, {{}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 16, StripOnInput -> 
         False], TraditionalForm], None}, {
       FormBox[
        StyleBox["\"t\"", 16, StripOnInput -> False], TraditionalForm], 
       FormBox[
        StyleBox["\"Most liked\"", 20, StripOnInput -> False], 
        TraditionalForm]}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->{453.125, Automatic},
    Method->{
     "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}},
    PlotRange->{{0, 100.}, {-1.2, 2.2}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {0, 0}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{{}, GraphicsComplexBox[CompressedData["
1:eJztl2s41ekaxhemtjQK4zRlTDnlKmQkiXA7nw9rWcuhqNgddZLpoEQ6Rwi1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        "], {{{}, {}, {}, {}, {}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], EdgeForm[
           None], GraphicsGroupBox[
            PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
             16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
             32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
             48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
             64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 
             80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
             96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 194, 193, 192,
              191, 190, 189, 188, 187, 186, 185, 184, 183, 182, 181, 180, 179,
              178, 177, 176, 175, 174, 173, 172, 171, 170, 169, 168, 167, 166,
              165, 164, 163, 162, 161, 160, 159, 158, 157, 156, 155, 154, 153,
              152, 151, 150, 149, 148, 147, 146, 145, 144, 143, 142, 141, 140,
              139, 138, 137, 136, 135, 134, 133, 132, 131, 130, 129, 128, 127,
              126, 125, 124, 123, 122, 121, 120, 119, 118, 117, 116, 115, 114,
              113, 112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 
             101}}]]}, {}, {}, {}}, {{}, {}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.009166666666666668], AbsoluteThickness[1], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, 
          {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
           0.009166666666666668], AbsoluteThickness[1], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
            112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
            125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
            138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
            151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
            164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
            177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 
            190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 
            200}]}}}], {{}, {}}}, {{}, GraphicsComplexBox[CompressedData["
1:eJztl2lU01caxgNYVJRqBUGn6CBiVKRUUFAW4QHCHkKCRNYOi+IugpaRKtWg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        "], {{{}, {}, {}, {}, {}, {}, 
          {RGBColor[0.880722, 0.611041, 0.142051], Opacity[0.2], EdgeForm[
           None], GraphicsGroupBox[
            PolygonBox[{{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
             16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
             32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
             48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 
             64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 
             80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
             96, 97, 98, 99, 100, 200, 199, 198, 197, 196, 195, 194, 193, 192,
              191, 190, 189, 188, 187, 186, 185, 184, 183, 182, 181, 180, 179,
              178, 177, 176, 175, 174, 173, 172, 171, 170, 169, 168, 167, 166,
              165, 164, 163, 162, 161, 160, 159, 158, 157, 156, 155, 154, 153,
              152, 151, 150, 149, 148, 147, 146, 145, 144, 143, 142, 141, 140,
              139, 138, 137, 136, 135, 134, 133, 132, 131, 130, 129, 128, 127,
              126, 125, 124, 123, 122, 121, 120, 119, 118, 117, 116, 115, 114,
              113, 112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 
             101}}]]}, {}, {}, {}}, {{}, {}, {}, 
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.009166666666666668], AbsoluteThickness[1], 
           LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17,
             18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100}]}, 
          {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
           0.009166666666666668], AbsoluteThickness[1], 
           LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
            112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 
            125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 
            138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 
            151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 
            164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 
            177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 
            190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 
            200}]}}}], {{}, {}}}}, {
      {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdk31Q03UcxwcahwccEBUeaIDDh1NQQDYeBPYG5mA8jA02BnE1gYGoEVEH
aUitEDxk3oow4skCBBEFidTwAN0l6RFgHsRDmsLxJCAoYBZBndH5/fzT7na7
116f9/f7+X6+v59DQlpkkiGHw1Gvfv/7ffGZF6gEdTtjJtr82B/oNN1fUaBu
E7xAYxy+79kra+pmbIFhh2yZs6if8SsYuuOmPHRqkPF6eIWmF/Ys9DHegKIq
UZ6pirw91lkm37f8cpjxJhRPKcM8fviNsSPUt7ZePlUzxngLikvGNn2aTbwN
BjM1n4k7RxlvR98zxbrjvcROKHsQYXGteJLxThyJXTm6Mkt5F5iUtvC4g1Tv
iswuw57Xr4wzdoNzdwb32shDxrtRsTK5I+86reeOVBd892Ec1fNww07ja1VH
zIenk6GMnz7B2ANHR83yk8eIPbEc+O7+WhWt74Ula/FM+eNpxt7wfvDXxZve
jxjvQaJNQZ1YSvU+0DUO5f2+jep9kRrR4Gg/OsXYD+/cEMS7SMgLYMCdGRdJ
aD3gbT/f/JRYxhrgDJdXuCHmMfP+UElOLxlZM9b4w7/xrTxh1hPmA/B+7ojp
Ba955gOw1rYlsT6ffCA6Lgd7zT2hfCD4/Nbp78PmmBcCA2mdh5tofyHsR8er
kq1nmd8Lh5GtRwTVjDV7kXmg/M6z16g/EXwWRXM6LttPI0LsZuGf2j2sH04Q
ytL7dK5bqL8gDChf8lC3U3/BSE2oTHCPJB+MhpYs2T4V5cWoPnG261ezBebF
OGPi9FNuDmNOCGqtLuh2CxeZD4HBe1xtYgn5ULwa3Ouu51M+FKI1zh4dAeTD
MGUgGfQ/Tz4Mstn4qSQe7R8OnY7ntVZP8wuH66XTIb69dH8SXJkvao7PIi9B
9sk1Ga7+NJ8ItOVU9h+6RD4CGUNfWUl1tL4ULn4HTm7uZgwpnn+kTb5J89FI
YbGwvDjEYV4vxZuWt5+H3qX1ZbhXua+p7Rirhwzrr9bfNrGjvAw2zQqP/gjG
ehksEnecHa6l/SNhXJCJXbXs/IiE+Sftfy+W0jwiUdmYV1AyyVgfiWMP07db
bGTz5kTBx9ym4vNMykdBbt9aLx2hfBTe8PnxqprD6vVRsArPdea+TPOXw/bp
F0s5vnR+OVLumZrKv6HnQQ6jGV5nfzudX46ej8V/5CZT/wp8UGhbndZP51dA
9VSdqt1IeQWamuNq8q9TXgHzR7uc7h6nfDTS3ALtVl94lo/GQHhD0cFzNL9V
r0ieWNBSPhpmZcv19Sv0/CrRcP5gXEIr5ZUQLjdbqTvY+6VRAkbGYsc5xnol
Zr+uunWxmO4vBr8k/eOaoqX+/8eaGJTyg4Q939L9xaB3uktSbkf9xyLx3M8O
o0bzgn8BuFPkCw==
        "]]}, 
      {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
       0.009166666666666668], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxdk31M1HUcx09n5UQIuzCGIA8nJg8dzwQi3Bs8IB7vuDuOk8m4Q65mjBTK
CwPpN6eOSWCu2Ihg6QwpAwJuIUjazxWskRgknTwIswEXECLiIdhgRvP7+edu
++32+r0+7+/78/3j555zRKHfKBAIctef//+f/xYk2ZJvxJqpH6PYC7il+1eL
X/5T8hw3I2PTOYdI0T3G9sjMvFykvzrO+FV0FTeImlUTjB1x/d8j2402k4yd
8XFtRJxumbwbtrYJe78Ln2LsgcaO2NCs038z3oXZ0as5mSVmxrtRYDiQJ9lN
vAdZtk7thQ7E3tjgsmVg5wyxL3r44c+fSacZi+EV8VuYc+YsY3/4iXrKCgtn
GAfAENBgujlLPhDN98u23e4mH4SUwwnVBTvIB6Ov/O7wdC/5EGwf0h2V3SQf
ik90JxPFwXOM34ToYIHIK2CBcRiMN8S3JpcfMg6Hp14vm+mYZ7wXRXWXosz+
xBEwR5+TF+v+YbwPnKPvtfe1DxhHokxWdb6uieaj8GHJLVXLIp0vwfWBmhFl
IPUDn52qc+1ZYp4DTCVruVfO0HnRgDnrg6xVtj8XjUeH33vb6Sz5GOyozjlf
UU75GKycad2rllHffnTX9OaVatk+3H6s1f4xeugN8lJoQ0InLkxTXooHzcES
22/Jx8LHRfOK1ucR87E4FvZsbkzHWBCHj1Y3X5C+Qz4O3PEXI5Lt6H7x6LKt
VNcnM+biEeEweFqWT/4tGLdCFe9HeSsWJMB1fGQh8iLlE+AifJjfd5zyidjT
2ZJt0pNPRGVZ00rgp+STICwRjxbfofOTMNHS0Vzlush8MsIOLn9ZOU8+GUEG
P7Xpa+pPQfDQ3SiDgHwKWpqS8izR5FPh9ntnslM2+VQMXPlFbe9OXoa2/gS5
JJe8DI/5hcR6R+qXw/iVs/SYHWPIUWu602CzTPNyONlorpk9mOfl699bxSGh
iPJp4DyrnEuFSyyfBk3j+NjSqoXl07BWn1kUsvKY5dfn3ac09i8wL1CgsvXn
d/uOMoYCNYYoSUoHm+esmFeg1rumdE7IWKCEsS+ab65lDCUag3v6N/VR3op5
JcZM91NbNdSvwtkfnpZ089RvxZwK2qdzS5Ymdj9ehZ9u2CqUdk9YPh1ebS1/
9VfQ/df5tV8VL6mZ59IRlOEZY97FmE+H+dLAcH0XmxeocbH9hLDSn3mo0Z0w
P9LZTf1WzKuh3zgU/2SQ9s/AqfwN907O0/4Z8J5Ue1xup7wV81Ys0CCoya1g
p4XyGkwP6r54PZztx2mwz2fL9ydmKK/Bisx3cXEb5Q9g8rZrVbmDRfIfL6Tr
tw==
        "]]}}, {{}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
        StyleBox[
        "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 16, StripOnInput -> 
         False], TraditionalForm], None}, {
       FormBox[
        StyleBox["\"t\"", 16, StripOnInput -> False], TraditionalForm], 
       FormBox[
        StyleBox["\"Most disliked\"", 20, StripOnInput -> False], 
        TraditionalForm]}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImageSize->{451.08203125, Automatic},
    Method->{
     "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          Identity[
           Part[#, 1]], 
          Identity[
           Part[#, 2]]}& )}},
    PlotRange->{{0, 100.}, {-1.2, 2.2}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {0, 0}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{{3.835780176080989*^9, 3.8357802275587482`*^9}, {
   3.8357802722904167`*^9, 3.835780299021677*^9}, 3.835781263031774*^9, 
   3.835820766279213*^9, {3.838212445728389*^9, 3.838212457080192*^9}, 
   3.838213794916881*^9, 3.838215131541232*^9, 3.838215164507094*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"1af223b2-be5d-41f7-ad6b-4b4f740ffd52"]
}, Open  ]],

Cell["\<\
One finds that marriage is more beneficial to those that are not that liked. \
This agrees with intuition. If everyone likes you, you should not be \
concerned with marriage as a search strategy. It is easier for you to find a \
nice partner that also likes you and your mate is less likely to leave you \
because of someone else.\
\>", "Text",
 CellChangeTimes->{{3.835780313421679*^9, 3.835780359524304*^9}, {
   3.8358203489706078`*^9, 3.835820357836789*^9}, 
   3.8382126708574343`*^9},ExpressionUUID->"22c7d17c-609e-4907-aeb0-\
251e5474ecfb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["2.3.4. Empirical comparison", "Subsubsection",
 CellChangeTimes->{{3.838211937040922*^9, 3.8382119594047127`*^9}, {
  3.838212996681478*^9, 
  3.83821301330505*^9}},ExpressionUUID->"43b9ef2b-ebaa-4da1-8778-\
8f1b86a1c131"],

Cell["\<\
It is hard to measure the average utility in a real societies, but the number \
of married couples is not. By comparing the share of married couples in our \
model and reality we can test the adequacy of our model to describe reality. \
First, we download data from \
https://ourworldindata.org/marriages-and-divorces:\
\>", "Text",
 CellChangeTimes->{{3.83829290209684*^9, 3.838292916458583*^9}, {
  3.838293673756956*^9, 
  3.838293709988682*^9}},ExpressionUUID->"47b427ab-1b40-424f-a423-\
26158c5463a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\"\<Year of birth\>\"", ",", "\"\<Age\>\"", ",", 
       "\"\<Share of men that are married\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "18", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "19", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "20", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "21", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "22", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "23", ",", "21"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "24", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "25", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "26", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "27", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "28", ",", "63"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "29", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "30", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "31", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "32", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "33", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "34", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "35", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "36", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "37", ",", "87.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "38", ",", "88.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "39", ",", "88.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "40", ",", "89.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "41", ",", "90.2`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "42", ",", "90.7`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "43", ",", "91.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "44", ",", "91.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "45", ",", "91.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "46", ",", "92.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "47", ",", "92.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "48", ",", "92.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "49", ",", "92.7`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1900", ",", "50", ",", "92.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "18", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "19", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "20", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "21", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "22", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "23", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "24", ",", "23"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "25", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "26", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "27", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "28", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "29", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "30", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "31", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "32", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "33", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "34", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "35", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "36", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "37", ",", "85.7`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "38", ",", "86.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "39", ",", "87.7`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "40", ",", "88.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "41", ",", "88.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "42", ",", "89.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "43", ",", "89.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "44", ",", "90.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "45", ",", "90.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "46", ",", "90.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "47", ",", "90.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "48", ",", "91"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "49", ",", "91.2`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1910", ",", "50", ",", "91.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "18", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "19", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "20", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "21", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "22", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "23", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "24", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "25", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "26", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "27", ",", "59"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "28", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "29", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "30", ",", "76"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "31", ",", "80"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "32", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "33", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "34", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "35", ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "36", ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "37", ",", "88.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "38", ",", "89"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "39", ",", "89.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "40", ",", "89.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "41", ",", "90.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "42", ",", "90.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "43", ",", "90.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "44", ",", "91.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "45", ",", "91.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "46", ",", "91.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "47", ",", "91.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "48", ",", "91.7`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "49", ",", "91.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1920", ",", "50", ",", "91.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "18", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "19", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "20", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "21", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "22", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "23", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "24", ",", "40"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "25", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "26", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "27", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "28", ",", "73"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "29", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "30", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "31", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "32", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "33", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "34", ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "35", ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "36", ",", "89"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "37", ",", "89.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "38", ",", "89.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "39", ",", "89.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "40", ",", "90.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "41", ",", "90.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "42", ",", "90.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "43", ",", "91"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "44", ",", "91.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "45", ",", "91.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "46", ",", "91.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "47", ",", "91.7`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "48", ",", "91.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "49", ",", "91.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1930", ",", "50", ",", "92"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "18", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "19", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "20", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "21", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "22", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "23", ",", "38"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "24", ",", "50"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "25", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "26", ",", "68"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "27", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "28", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "29", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "30", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "31", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "32", ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "33", ",", "88"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "34", ",", "89"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "35", ",", "89"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "36", ",", "90"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "37", ",", "90.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "38", ",", "90.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "39", ",", "90.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "40", ",", "91.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "41", ",", "91.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "42", ",", "91.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "43", ",", "91.7`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "44", ",", "91.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "45", ",", "92"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "46", ",", "92.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "47", ",", "92.2`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "48", ",", "92.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "49", ",", "92.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1940", ",", "50", ",", "92.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "18", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "19", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "20", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "21", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "22", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "23", ",", "42"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "24", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "25", ",", "60"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "26", ",", "66"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "27", ",", "70"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "28", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "29", ",", "77"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "30", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "31", ",", "81"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "32", ",", "82"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "33", ",", "83"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "34", ",", "84"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "35", ",", "85"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "36", ",", "86"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "37", ",", "86.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "38", ",", "87"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "39", ",", "87.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "40", ",", "87.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "41", ",", "88.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "42", ",", "88.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "43", ",", "88.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "44", ",", "88.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "45", ",", "88.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "46", ",", "89.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "47", ",", "89.2`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "48", ",", "89.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "49", ",", "89.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1950", ",", "50", ",", "89.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "18", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "19", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "20", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "21", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "22", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "23", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "24", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "25", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "26", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "27", ",", "52"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "28", ",", "57"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "29", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "30", ",", "64"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "31", ",", "67"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "32", ",", "69"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "33", ",", "71"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "34", ",", "72"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "35", ",", "74"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "36", ",", "75"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "37", ",", "75.8`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "38", ",", "76.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "39", ",", "77.4`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "40", ",", "78"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "41", ",", "78.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "42", ",", "79.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "43", ",", "79.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "44", ",", "79.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "45", ",", "80.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "46", ",", "80.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "47", ",", "80.9`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "48", ",", "81.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "49", ",", "81.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1960", ",", "50", ",", "81.5`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "18", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "19", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "20", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "21", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "22", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "23", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "24", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "25", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "26", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "27", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "28", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "29", ",", "37"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "30", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "31", ",", "45"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "32", ",", "48"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "33", ",", "51"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "34", ",", "54"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "35", ",", "56"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "36", ",", "58"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "37", ",", "59.6`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "38", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "39", ",", "62.2`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "40", ",", "63.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "41", ",", "64.3`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1970", ",", "42", ",", "65.1`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "18", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "19", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "20", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "21", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "22", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "23", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "24", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "25", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "26", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "27", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "28", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "29", ",", "22"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "30", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "31", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1980", ",", "32", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1990", ",", "17", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1990", ",", "18", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1990", ",", "19", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1990", ",", "20", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1990", ",", "21", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1990", ",", "22", ",", "1"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.838293650526537*^9, 3.838293656044849*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"d378eefa-f87a-4ed9-bb59-0a8351384638"],

Cell["After organizing the data:", "Text",
 CellChangeTimes->{{3.8382937131330023`*^9, 3.8382937179166527`*^9}, 
   3.8382941938813763`*^9},ExpressionUUID->"3bcc6f72-b56f-4774-8190-\
45f9a1dbcc4f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d00", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "35"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", "35"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d10", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "36", ",", "69"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "36", ",", "69"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";", 
  RowBox[{"d20", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "70", ",", "103"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "70", ",", "103"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d30", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "104", ",", "137"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "104", ",", "137"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d40", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "138", ",", "171"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "138", ",", "171"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d50", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "172", ",", "205"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "172", ",", "205"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d60", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "206", ",", "239"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "206", ",", "239"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d70", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "240", ",", "265"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "240", ",", "265"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d80", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "265", ",", "281"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "265", ",", "281"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d90", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "282", ",", "287"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
         "data", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], 
         "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "282", ",", "287"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.838293405370916*^9, 3.83829359656944*^9}, {
  3.838293627507195*^9, 3.838293635991013*^9}, {3.8382938367730303`*^9, 
  3.838293872291584*^9}, {3.83829401519219*^9, 3.838294058142655*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"fcdbee2a-643a-48bf-9deb-b2b65fe959ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pdata", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d80", ",", "d70", ",", "d60", ",", "d50", ",", "d40"}], "}"}], 
     ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "\"\<0%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "\"\<10%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"20", ",", "\"\<20%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"30", ",", "\"\<30%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"40", ",", "\"\<40%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"50", ",", "\"\<50%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"60", ",", "\"\<60%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"70", ",", "\"\<70%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"80", ",", "\"\<80%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"90", ",", "\"\<90%\>\""}], "}"}]}], "}"}], ",", 
          "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<1980\>\"", ",", "\"\<1970\>\"", ",", "\"\<1960\>\"", ",", 
        "\"\<1950\>\"", ",", "\"\<1940\>\""}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.838293071776247*^9, 3.838293082101536*^9}, {
  3.838293121873485*^9, 3.838293246410616*^9}, {3.838293300181363*^9, 
  3.838293320480557*^9}, {3.838293365943239*^9, 3.83829342905656*^9}, {
  3.838293720236903*^9, 3.83829372932447*^9}, {3.838293775987392*^9, 
  3.8382938157414007`*^9}, {3.838293908115876*^9, 3.8382939271214247`*^9}, {
  3.8382940628553267`*^9, 3.838294145859923*^9}, {3.838295639789494*^9, 
  3.838295649075811*^9}},
 CellLabel->
  "In[420]:=",ExpressionUUID->"5765b575-448c-4bf5-82ac-a1212826075d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        PointBox[{{42., 65.1}, {17., 0.}, {18., 0.}, {19., 0.}, {20., 1.}, {
         21., 1.}, {22., 3.}, {23., 4.}, {24., 6.}, {25., 9.}, {26., 11.}, {
         27., 15.}, {28., 18.}, {29., 22.}, {30., 25.}, {31., 29.}, {32., 
         33.}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQGGDgwowAiNbwzlf7CH0CYweShtCqUFoLQZlJaB
0uZQWg1KW0BpPSht6YBqjxWaOmsobQulbSB0gwOqeIMTlG8H5btA+fZQvhuU
D9PngWpOgydU3BFKe0PFYXwfKA2zxxdu79kzIADlMzhDxf2gtLPDrJlAIOkP
lXdxSAOBZf5wdxqDgHAAVN4VIu8W4AAAhMYuNA==
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxdkDsOAVEUQF9Ueo2WQrT+xm+e3wwiYphGJxJaW5htsADrUFmHJUhUOjPu
ucW4yeTk5Nw3v8LhvDlmjDHF+EooU7EmNVX85QpreBbWYR42YBk2bfpcC3Zg
Gw6hI4wm6b3Ix7twAXv0Jd7HV/gArqErvKtboQ04h9+Dv/fa0PEINyP2tY9s
LZm39rE9JVPa0sf2eolnhxu+M9I+kf2b9qn4Q/tU+NTuyf0+2j15fi6k+zwf
j//jb9/RPpPuaZ/J+a32uXAf2i9CjksT
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxVjUkKwkAQAAcPngVfoAfvGve1XRIXRNzBmwh69Qv5hp58ig/QB/gLwQ+Y
0NWHNISiUtMzudN1fU455/LRF1OnKC4xJfzbU3p4BpZhHlYkuVeFXViDPqzD
GWzABWwqwyXewld4G1/jHaVsku8+zXv0LS7s4yH+tN6HOzouuBvw3zr+sD7k
PutDud+i+VgfiRfPz/pILvGk93RfexYPfe0F64F2z3qg9zesj/V8YH0s71c0
c+sT3d9Yn+j+wfpUedzLHy1ISz0=
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        PointBox[CompressedData["
1:eJxdkSsOwkAQhjcIFA4DEjQGyvs59AmGhPKoJwHLFVZxB1DcgQugUHAALoDC
cQG2zD+CnaT58u3Xadq0tNnH24xSqmyulDxVUn9Ts9wRB+tgAWyAFbAJdsEW
6IFtcAp2wJm1Nwd7TB3D+/AFfMCkJXzIvIqP0FdwQodruFqDY9wP15YrF+fS
Xdqlc5CO7zxL98hJ5yLd5/tv0n06Hc08pQfcX9IDetzNvKWH/LyP9BDnCRjx
fhauI97PSZ/wfl665ea//N6nmNAXRLFNUw==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {16.3125, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {
        FormBox[
         StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
        None}}, FrameTicks -> {{{{0, 
          FormBox["\"0%\"", TraditionalForm]}, {10, 
          FormBox["\"10%\"", TraditionalForm]}, {20, 
          FormBox["\"20%\"", TraditionalForm]}, {30, 
          FormBox["\"30%\"", TraditionalForm]}, {40, 
          FormBox["\"40%\"", TraditionalForm]}, {50, 
          FormBox["\"50%\"", TraditionalForm]}, {60, 
          FormBox["\"60%\"", TraditionalForm]}, {70, 
          FormBox["\"70%\"", TraditionalForm]}, {80, 
          FormBox["\"80%\"", TraditionalForm]}, {90, 
          FormBox["\"90%\"", TraditionalForm]}}, None}, {Automatic, None}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotRange -> {{16.3125, 50.}, {0, 92.4}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"1980\"", "\"1970\"", "\"1960\"", "\"1950\"", "\"1940\""},
       "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "False", ",", "False", ",", "False", ",", "False", ",", 
                 "False"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.838295649657012*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"ef7f11a2-71fc-474f-9313-5213dbdbc998"]
}, Open  ]],

Cell["\<\
We can compare this values with what we obtain in our simulation:\
\>", "Text",
 CellChangeTimes->{{3.838294168634693*^9, 
  3.838294183058099*^9}},ExpressionUUID->"82bbcd5c-3d48-412c-9f0b-\
255d8eaf265d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MarriageCouples\[CapitalLambda]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
            "r\[CapitalLambda]", "\[LeftDoubleBracket]", "\[CapitalLambda]", 
             "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "5", 
            "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "k", 
           "\[RightDoubleBracket]"}], ",", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "r\[CapitalLambda]", "\[LeftDoubleBracket]", "\[CapitalLambda]",
                "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "6", 
              "\[RightDoubleBracket]"}], ",", "#"}], "]"}], "&"}]}], "]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "T"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"psimulation", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "MarriageCouples\[CapitalLambda]"}], "n"], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[CapitalLambda]=2\>\"", ",", "\"\<\[CapitalLambda]=1\>\"", ",", 
        "\"\<\[CapitalLambda]=0\>\"", ",", "\"\<\[CapitalLambda]=-1\>\"", 
        ",", "\"\<\[CapitalLambda]=-2\>\""}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "50"}], "}"}], ",", "All"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0.0", ",", "\"\<0%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.1", ",", "\"\<10%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.2", ",", "\"\<20%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.3", ",", "\"\<30%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.4", ",", "\"\<40%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.5", ",", "\"\<50%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.6", ",", "\"\<60%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.7", ",", "\"\<70%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.8", ",", "\"\<80%\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0.9", ",", "\"\<90%\>\""}], "}"}]}], "}"}], ",", 
          "None"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "None"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<t\>\"", ",", "14"}], "]"}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"pdata", ",", "psimulation", ",", "p\[CapitalLambda]"}], 
  "}"}]}], "Input",
 CellChangeTimes->{{3.8357786630923853`*^9, 3.83577869644275*^9}, {
  3.835778738898582*^9, 3.835778741774135*^9}, {3.835778783855464*^9, 
  3.8357788418135357`*^9}, {3.83577900033541*^9, 3.8357790044370317`*^9}, {
  3.8357799013966227`*^9, 3.835779907435629*^9}, {3.838294237730023*^9, 
  3.838294305206668*^9}, {3.838295654891233*^9, 3.838295714814507*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"52235408-2a94-4f0e-9641-5e51af4e74c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TemplateBox[{
     GraphicsBox[{{}, {{{
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          
          PointBox[{{42., 65.1}, {17., 0.}, {18., 0.}, {19., 0.}, {20., 1.}, {
           21., 1.}, {22., 3.}, {23., 4.}, {24., 6.}, {25., 9.}, {26., 11.}, {
           27., 15.}, {28., 18.}, {29., 22.}, {30., 25.}, {31., 29.}, {32., 
           33.}}]}, {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxTTMoPSmViYGCQAmIQDQGGDgwowAiNbwzlf7CH0CYweShtCqUFoLQZlJaB
0uZQWg1KW0BpPSht6YBqjxWaOmsobQulbSB0gwOqeIMTlG8H5btA+fZQvhuU
D9PngWpOgydU3BFKe0PFYXwfKA2zxxdu79kzIADlMzhDxf2gtLPDrJlAIOkP
lXdxSAOBZf5wdxqDgHAAVN4VIu8W4AAAhMYuNA==
           "]]}, {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxdkDsOAVEUQF9Ueo2WQrT+xm+e3wwiYphGJxJaW5htsADrUFmHJUhUOjPu
ucW4yeTk5Nw3v8LhvDlmjDHF+EooU7EmNVX85QpreBbWYR42YBk2bfpcC3Zg
Gw6hI4wm6b3Ix7twAXv0Jd7HV/gArqErvKtboQ04h9+Dv/fa0PEINyP2tY9s
LZm39rE9JVPa0sf2eolnhxu+M9I+kf2b9qn4Q/tU+NTuyf0+2j15fi6k+zwf
j//jb9/RPpPuaZ/J+a32uXAf2i9CjksT
           "]]}, {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxVjUkKwkAQAAcPngVfoAfvGve1XRIXRNzBmwh69Qv5hp58ig/QB/gLwQ+Y
0NWHNISiUtMzudN1fU455/LRF1OnKC4xJfzbU3p4BpZhHlYkuVeFXViDPqzD
GWzABWwqwyXewld4G1/jHaVsku8+zXv0LS7s4yH+tN6HOzouuBvw3zr+sD7k
PutDud+i+VgfiRfPz/pILvGk93RfexYPfe0F64F2z3qg9zesj/V8YH0s71c0
c+sT3d9Yn+j+wfpUedzLHy1ISz0=
           "]]}, {
          Directive[
           PointSize[0.009166666666666668], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxdkSsOwkAQhjcIFA4DEjQGyvs59AmGhPKoJwHLFVZxB1DcgQugUHAALoDC
cQG2zD+CnaT58u3Xadq0tNnH24xSqmyulDxVUn9Ts9wRB+tgAWyAFbAJdsEW
6IFtcAp2wJm1Nwd7TB3D+/AFfMCkJXzIvIqP0FdwQodruFqDY9wP15YrF+fS
Xdqlc5CO7zxL98hJ5yLd5/tv0n06Hc08pQfcX9IDetzNvKWH/LyP9BDnCRjx
fhauI97PSZ/wfl665ea//N6nmNAXRLFNUw==
           "]]}}}, {{}, {}}}, {
      DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
       NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
       AxesLabel -> {None, None}, AxesOrigin -> {16.3125, 0}, DisplayFunction :> 
       Identity, Frame -> {{True, True}, {True, True}}, 
       FrameLabel -> {{None, None}, {
          FormBox[
           StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
          None}}, FrameTicks -> {{{{0, 
            FormBox["\"0%\"", TraditionalForm]}, {10, 
            FormBox["\"10%\"", TraditionalForm]}, {20, 
            FormBox["\"20%\"", TraditionalForm]}, {30, 
            FormBox["\"30%\"", TraditionalForm]}, {40, 
            FormBox["\"40%\"", TraditionalForm]}, {50, 
            FormBox["\"50%\"", TraditionalForm]}, {60, 
            FormBox["\"60%\"", TraditionalForm]}, {70, 
            FormBox["\"70%\"", TraditionalForm]}, {80, 
            FormBox["\"80%\"", TraditionalForm]}, {90, 
            FormBox["\"90%\"", TraditionalForm]}}, None}, {Automatic, None}}, 
       GridLines -> {None, None}, GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], 
       Method -> {
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}}, PlotRange -> {{16.3125, 50.}, {0, 92.4}}, 
       PlotRangeClipping -> True, PlotRangePadding -> {{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
     FormBox[
      FormBox[
       TemplateBox[{
        "\"1980\"", "\"1970\"", "\"1960\"", "\"1950\"", "\"1940\""}, 
        "PointLegend", DisplayFunction -> (FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ), 
        InterpretationFunction :> (RowBox[{"PointLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                   "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
             ",", 
             RowBox[{"Joined", "\[Rule]", 
               RowBox[{"{", 
                 
                 RowBox[{
                  "False", ",", "False", ",", "False", ",", "False", ",", 
                   "False"}], "}"}]}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
        Editable -> True], TraditionalForm], TraditionalForm]},
    "Legended",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}]& ),
    Editable->True,
    InterpretationFunction->(RowBox[{"Legended", "[", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], ",", 
   TemplateBox[{
     GraphicsBox[{{}, {{{
          Directive[
           PointSize[0.0055000000000000005`], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxd0z9IVlEcxvEfDuHg0OAQJKEhEiqZVpZ/yp+aqZmZ72v+aRIxCIeKENGC
OIKiQ0FYoEmkWWpqREODiMQdGpoa2kIkwilcbAqjwV56EO73wOXyuc99uOec
e29Oz+3EjTQz6/13pM7/x06VxYf/Xfr1tbmnW9fT4YNwpnxHPgRnwdnwUTgX
zoOPwfn+50Hfev+TQbkQPg6fgIvhEviknhfkU34/8139j3sj8mndPy6X+tDP
vOL0tw/lM/BZuAwuhyvgSs3nsXwOPu8V31seTd6akKtgjzvAVo28Wut9qrwm
7gBbrfZjSnmtl334PPBxZlr5BV89MrrduvpCOWx1Ws+s8jp//in7/d2bL5Vf
jDvAVo8ctgbksDUih+0SctiakDdpP+eUX447wNaMHLYryGFrQQ7b1bgdDnAE
W6tv7KZe8Cv14QBHsCXQh0NC39Nr9RN+uGgz98DwvPpJX2vMSCsYW1A/6dd7
UzNcVD+p7++N+rC1+fSz1FhSHw5wBNs19OEAR7C1o9+u/2NZfTiCrSNuhwMc
wdaJfqd/+/I7uTW/oj4cwda17z1DI+3F
           "]]}, {
          Directive[
           PointSize[0.0055000000000000005`], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxdlHlIlUEUxT8kQiREQkrETE1MKisrMzPzuO/LW3xaSIRYSBRWRJgtfBES
EWEiERUVJmKCSIWIiZSapFmYmWZmZmamUmZiC1ZG34xn/tCBx+P3zjvMnXvP
jGdWrnmPnaZp2cZHfM+ub6Ha3IW/FZOdSVkX+bs9+qZP7as/Ukp2wtUrYlWQ
nfHFVOte8Pku2QXxi+xWn11yn+yGY2M+/vaV9WQP2Fe67cwOfkj2wveZrrwx
n0ayN87vH/lTMdlE9sEKWUAz2RcOPaUHQxxayKtwK6pmaqarlbwGReMnQgN2
tZHXwvPO4Zyi8Wfk9RDVmmrbyf6s5zl5A24/Tgg8F9ZB3sj6XpA38byKAyCq
7UzqJG9m/YoDIcvteUneAqM5ve2/FAfxfF3krWgR2+/uJgcjd/GZhrYSxdvg
6Hfv+kT5K3II+9FD3g47uYHiUPz0zSxs+vGaDMhxuL2ZZR0Iqm49+uAmWQvD
YL5zVcyg0sMguuVe0Ec9HKcvRRhHJOvhOGl0uy7uLfUI9pusR+BQiKiwn3ok
Dsj2kPVI5MiBvaMeBRmfXrIeBVG9b+YA9WjIcQ2Q9WhYh8quNXu8px7D/JL1
GPwW8S1WeiySs5wygqqVHotE0e5hpcfhxkS5kYBB6nHMO1mLx1cRrzqlx7Of
H6gnoNhlgc3Rj6wnMI9KT4Q8TqHSEyG371B6EvOj9CT0ey80Wj5EPRn+MrBk
PZnzUXoKjHBZhsqUngKRnqgapadyfmSkojtPnOAj/5+KlXIDckMqjos45JM1
E/NKhglPS8QFVH4TlsuChuk34YmRLtd1ZM2MZWJ8KWSYmXeybmZelN/M/Cu/
BY9E+5qU34Kl8sDKb0GjOO6U8luYr0/0W+cyrNgrF1m3oi5OJJDcYIWo9sJl
5U/j+6H8aZBxalX+NOZX+dNgDNerb1r5bbyvI/TPY90GeR1dyQ02vk9kLZ33
QfnnsZ4OMS3nKuVP53ug/BmwyQdE+eexnoHZ/43Sn8H7RdZ24J94Dv1HQ/8D
bSjiXw==
           "]]}, {
          Directive[
           PointSize[0.0055000000000000005`], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxd1HtIU1EcB/CDRIhISIyQkNBVyzIrM1tWa1+dU9ey2qZrRYSIQUhkRe/n
jQiJiBCJ/lgPIuwBIRERIRIXEYvoYS9ERMiW2VKzoqiIoHNu5xfc34HL+Nzv
/Z2d/c7ZzalrDG9OEULUy0t9/hufvcI+cGrr8O8bXzr1/VRc7w66T5b0aGfg
gWLta20HSmuHepz9fdqZ2OFJ672yfUA7C+F7006MhN5oZ+Pri6q6jNigthPW
45632jMgJ5cTJrRdyL99YfxaNzkXL1V58TvtOdjdkjkhOmlIey4aJx83H10m
z4OjrWLwgOO99gK0B9JT8prIBbjzcM/9S1OHtRfC+roguRBycrkE8iJYHCcX
4Wq8K/vWzg/ai/EzkmiNd5Hd+Pbn1b6kK6m9BBfV9G5yMc6r8i3kpczL8OmQ
t2hTO3k5RkOqoWQPVBpI/6i9AlY78sleNI+pCchAsfWDtQ3g9LltsmOUl0A2
S3aM8hIUWmNE56VomtL39EdE22AWPhSk3szaUE+5D3Lz1YJ1Xgb1dKKV8jKo
3fLfpdyv95tyP9TpSOulvNxuoxzHzvrkkaW8AnnWgihnFpUsr8TRho5dLZmj
Og/YbQQwe+OZzu+5lK+022AWQX0+KQ/isLVBlK/CLKtBlDOLKpYzi9UsZxZr
8NzZ/+tIA+XMYi0OWn8IbTAbzCazCLF6ZiOEmRPVjlA9swjbDWYjjGfqeMSp
nllE7EYE+5Mu2QGqZzaZRbXdqMZ01Z4Oqmc2mUWN3ajBk8dqUD2zySyidoPZ
iGKvfBvNH6B6ZrHObjAbzCaziLH6GHLk26Z5jOqZTWax/r//Aip85wI=
           "]]}, {
          Directive[
           PointSize[0.0055000000000000005`], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxd031oTWEcB/Cnm9bS0v5YGkYbM/Myc3HNNXO/c93t3s21V3NpLa0pSRmx
NC89S5L8sSR/IElIStKSlrROymtsGqWbtIaZ2ZaXaEnknOP5qfN96nT6nO/5
dZ7zO7+T07yrdptPKdViH8753/oSUt6F1OtZW1qK+8z1VHzrjzenJ5LG6UgE
bz1q6xkwzsBInt8ueWuciUOhQNOd2HvjLDxu67kwvXDIOBvTJjVMKegSz8b2
k+MHQ4EPxrlI8y08NjUpzkNKx+nwiZ3Dxvnm+eIF+PNyv72Fj8aLcLm1ZPKr
S+LF+P7buWHEeAmig+0ZN8rFfpw94yzxUozVdM86OipehlOZzoY/GS/H8K9r
X/vj4gDc7TeJV6Dz3o/8xk5xEYqOl24dei5eCac7ab5R4yD8bsPFq/D65+Ed
d/eKi5Hsnah7d0W8mlyCI9aTi5Hb4jXkEAq6zn+++kAMON3tnTDWZFWK+Y3O
G4yZnKzWUk5WYbxwxiUoedjMg+TrvNZkFcE8tyGSR3DA/lqD7ZKXYa47EJKX
oc9pxznJyzHHbaDkZBWlPIpnT50lecxrHUPOzT32iEpe4bWuwD53QMZNXmnm
3ViT1XrKySpOOVltoJysqjDT/nsHqiQnq2qvQdZkqxoPK50Jlvoar0HWZIus
arHb+T1bpZ6syRZZ1VE9WZMtsqqnerImW/WYUfgmN6VD6jd6DbImW2TVQPVk
TbbIahPVkzXZIqsE7me7A2zqyZpskdXm//4LjHPNfg==
           "]]}, {
          Directive[
           PointSize[0.0055000000000000005`], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxd1H9ojVEYB/DTkm6SlpYWS7Nmlt8zw8zc73bv3b0Xc9137owkrSktIcmv
hqO1pKUljVhCLClpSUuS3iTJjyGkJflxzczmRy1Jmpzzep4/3ufU7fa53/u8
73vOec47pX6bsylDKdVgPvb7//gRVP6BjX1P817/7qHfA/jWFCzZcLOXnIm/
L/YMFBS9I2eh7G3i6MmtH8jZaBlM3pjckibnYL8tj38k52LSnDf5ow/1kfPQ
eGvn8exRn8j5yKwrvX5/F7sA5mLmiuxCdO3YfOxrUz95OmrHzbp25jt7Jhyv
4DN5Ni5uLx/z6gJ7Ls5NtA8wQC5C7P2+rKtR9jxUdQ+PmCmSi3H6lB3s+Qi3
bun/c5ldIryA1ou9ECdC9g/sRTCLF7iS84VcKrxYuAxmccwU2UtgJm9uwC5H
252fhevb2EuR7uy4m9vFDgoDZrPGN7tkDdjdGZsxSHkFjlTYDiBrYVUp8koU
e4PzkN9aWIVFHobthvYQ5xEcntDb86uG8wjsaqxr4LzKby2soiKPUj9yHoPX
fu2cx2Dvlu7kPI5m98H5SDfncdjuunSP82UwD2s2lHNhtVzkwmoFZngT5FxY
VYtcWK0UubBK4KU9noEhyhM46B0wslrlN4S1sCuskqJeWAu7STyvrjdHmusd
vyGsHUzzNpDrHTwzb6MDjVxfg6m2XVq5XlgLu8JqNZ7Y7e7gemEt7AqrFPZ6
B5TrU3j8yA6uT2H37bPmDcP1wqrWbwhrYVdYrRH1wlrYFVZ1ol5YC7vCai0e
mtMxPDIU/AcF5tvK
           "]]}}}, {{}, {}}}, {
      DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
       NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
       AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
       Identity, Frame -> {{True, True}, {True, True}}, 
       FrameLabel -> {{None, None}, {
          FormBox[
           StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
          None}}, FrameTicks -> {{{{0., 
            FormBox["\"0%\"", TraditionalForm]}, {0.1, 
            FormBox["\"10%\"", TraditionalForm]}, {0.2, 
            FormBox["\"20%\"", TraditionalForm]}, {0.3, 
            FormBox["\"30%\"", TraditionalForm]}, {0.4, 
            FormBox["\"40%\"", TraditionalForm]}, {0.5, 
            FormBox["\"50%\"", TraditionalForm]}, {0.6, 
            FormBox["\"60%\"", TraditionalForm]}, {0.7, 
            FormBox["\"70%\"", TraditionalForm]}, {0.8, 
            FormBox["\"80%\"", TraditionalForm]}, {0.9, 
            FormBox["\"90%\"", TraditionalForm]}}, None}, {Automatic, None}}, 
       GridLines -> {None, None}, GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], 
       Method -> {
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}}, PlotRange -> {{0, 50}, {0, 0.924}}, 
       PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {
          Scaled[0.02], 
          Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
     FormBox[
      FormBox[
       TemplateBox[{
        "\"\[CapitalLambda]=2\"", "\"\[CapitalLambda]=1\"", 
         "\"\[CapitalLambda]=0\"", "\"\[CapitalLambda]=-1\"", 
         "\"\[CapitalLambda]=-2\""}, "PointLegend", 
        DisplayFunction -> (FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ), 
        InterpretationFunction :> (RowBox[{"PointLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}],
                     ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}],
                     ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}],
                     ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}],
                     ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.0055000000000000005`", "]"}],
                     ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                   "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
             ",", 
             RowBox[{"Joined", "\[Rule]", 
               RowBox[{"{", 
                 
                 RowBox[{
                  "False", ",", "False", ",", "False", ",", "False", ",", 
                   "False"}], "}"}]}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
        Editable -> True], TraditionalForm], TraditionalForm]},
    "Legended",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}]& ),
    Editable->True,
    InterpretationFunction->(RowBox[{"Legended", "[", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )], ",", 
   TemplateBox[{
     GraphicsBox[{{}, {{{
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJw1zw1M1HUcx/Gr3cAoDQQkHk68IJ5OEO6QIOD48PxwIMfBcceDjnhwGAuB
Jk+WEk4EtRKcBlFANQIy1KGXDMZDUmPgch4coTwM8YS4ELnTEixl2fp9/9vt
v9e9/5/9/n9+5kFZzsscDif7xe+/+/+XPkhUdtDFO78jiP2BH/zqqwKPjzFv
Am/fcdXmihlmU5hLXvM82zDPbIExjablVamW+Q1oBWKxne99ZjtM99j+Vdm0
wLwDjZpBlWP7IvObGK3ZayURLDE7ojXXkG7wJjthV/7y+lsasgue71+Kntbq
mN0QxhUMTXGXmXdidbpI372V7AHhtYC0yh6yJ5Q8f7cvHB4we0FZeVtYpSIL
oT5lZ/6j0QqzCN1c+xl+A9kbRVlHf95+ibwb+ivnqlStZB9YHM4xvdVLfhsl
2oUQF/FDZl/oRhtVNxrIfhif8+idCV5lfgf69FmVxp7sj+7fCmvOLJED0Gd8
fjHeRM8ciMZb3w9v7CCLYWo7oU63JQdhatHDPCqcDOz7qdnXupa5Aji5UTwb
2kw9GNzO5+qRWerB4FtqB5c7qYfAyF96ufgu9RCcuLl9cssA9VD8Ui91141T
D4VJXgrfUkc9DPvXPjgwwjOwHoaCrWJZujMzJxzcV7RH1vnUwyH62ud0yBrt
I7DZ2OweN496BDrV37gOq2gfCT9l49M/mqhHIqbYusPsO+pRyO371PfQJ9Sj
0Naj4aTcoB6NgDVJn+E69Whk9vhofKupx8BmyGLR/lfqMdDoFp2M1dQleP/a
mbqpu9QlcB5d9s8Yph6L8iZF+5Y71GNRJ+QkTcxRj0Pq07Z/Ak0esR6HC6ny
/LZIZs4eCJ8d2dalpL4HH070L6TJqMejxtnS1SuDejxqhZ517fHUpeD97uBe
kMUMKXQLY11mXvS8FB87trz30Ih5UIp8u8nTq0/o/RLQL7r0pM+M9gn47KvY
0rh5+p4EvHsxtVDlQfsEHN0U1dKbR+fLkN592Takg/Yy5HwbxOu6QufLUFtk
VLQ+QHsZOB6Ggnt/0j4RZdy/x8P1tE+Ee6uTze4l2ieC295UW+7wmO0TMVS6
FPnRLmZOEmKqpzMllsx44dnqKXNX5ookTPbMF4zE0j4JyYLskxtutJfDL6Ns
xfA67eVwGhK0NXNpL8dCdlf1fWvay1F/J8bqpoD2ydjYOVxy0Yr2ydiWkDsg
5NE+GbO9txUXntH3J8Oaow4cdKe9AjYHrl4Nc6S9Armfpx0ytaW9AmPHWrwm
XqLzFSg8W2ouENFeif6ICG8rMe2VeCSMc5w5THsltGVzWZm1tFdi5fqD8tEv
aZ+CY3uNS6xOPQ76FxAG6B8=
           "]]}, {
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJw10H9Q03Ucx/GBphaOUJHgIEISUWFdgvyIVF7ABsjPsY0NUuBA4UhMHRii
jVhicoAm9ocoh0QliFoCA0xxAlLmeZDyI5iQjPPIkB/C2kBggWXn5/29+9z3
Ht/n5/XPd03SflGyKYfD2f3y/P9+9eh8q22/S/CYqWpmHzCo5Qnn+jp8X3EZ
vFTDwuLKPmYLfLHPM+OBvZbZEkb1JoeKrsfM1sjWKf8dmhlitsOF62INz+UJ
swOW8CvuTk+RHfH2G/ePGI1/Ma9F6KHshMaJYeZ12K32NA/QP2Vej6Y+9ZzZ
JyPMGzFil18auXyU2RUTj70PDBjI7+FqhnN4fdkY8/uIP7jMrj97nHkTvLnq
+fY2shtqj3Lb7Y1kdyzP+nnByuoZ82Y4n/+J36ole6ByVfeNiw4TzJ7YcCgs
wyyd7IWhH690y4Mmmb0hlYb/HnGM/AGCr3xp2dlB9sEDoU+lWYCO+UNEpgkL
LGXkLZBNnLN0ySVvRaxLGn90mLwNyU+tmzBE9oX9N5fn+RF/MwP769J5JWuY
lYBjW+XVwh+o+6Gte8DaTU/dD4Vqb2+egbo/JvN3aY466ln3x2ctVlLnbcyc
APD2WAReTqUegJGUeI3TEep8qBXfTuclUucjXi/R2KqoC9A89tWuZC11AYyq
r1WC+9QDYS3xqy/vpx6I3EedaXZvGVgPwoucanm+LbMyCFVirdONRdSDoc87
PiEXUA9GIbfKpimB+nbc3nwpzklBfTvCkgxbi+qph2Aqrny+5hb1ENzb0Zu4
8lfqobBt/qjr5Mop1kMx/vE7XSad1MPQWqSwajGhHoZT5roFzWpmTjjyzmb2
boykHg6HMyK+Wyz1CMxeuH2zIYt6BOK7a3maOuqRaEpRvrbkDvVIGGZjXvdQ
UhfCZq/5Dp8aZgjR0OqYk9pB94Uv/+9IaW43c4sQA1xtTs1D2kfB6tPT61b0
0D4KNYFuB0vaaB+Ffy6pzhqnaB+FxebrS3ssptleBHdB9qp7XGaI8CIszuO6
E7NShNN26W1ye+YWESrePKU4LKa9GLPtc9/f2Ud7McZPyK/VZ9BejIqhYn31
YdqLoShytQ4upr0EeweTbnFbaS9B8JYzY4ZfaC9BZkGDymKO9hJkF6SPfr70
OdtHQzFrtvOiIzOiUTi8YtJjLbMyGiay1YtuUm+JxmKvdvt2Ge2lyJT/FmkQ
0F4K06WNiTox7aWoPVE2fFdEeyk0f/SkHA+hvQzK0J0DvXG0l6HRXtexIZX2
MlyzcfdvyqK9DHueaMuzyJwYLPRXHDAtoX0M/N7twsw52sfg2fmM1kc9tI+B
62BZxziZE4uTdX+WdD187vsfR//5ag==
           "]]}, {
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.560181, 0.691569, 0.194885], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxdy30s1VEcx/HTlSb5w8aNmjy2SE0luS7i4+nmMRLF/FNSUSuxGqvkR9RW
YxVjo8ys2ko2lpRFu7fNLNLycGelB0xK5GFDHibVOt+23znb2dnrvPexS0yN
PqpgjCX9uX/ff2fSN/vlyBqrhRJf/gHT5BLHw/e7uY1QVjCTML70gdsULcqA
orb6AW5zqBbzChR3hrgtYeFWaG+cN8xthco5z4u1tt+4bfFom16TGDPCbQ/d
1t5SpHzn3ogb0uVineEo9yYc0mtOeEaQnZDTo55KrCI7Q6W3mShPHOPeiqr0
yL11g2QX5OouPOuK/sG9Hc4Fz5W+7eQd6EifvmfvOs7tiqTb3sUFx8k70XM9
o02VQ3ZD6nK+Y2gHeReSHcxbPnhMcLvDKC8h5MlpsgqbJ0dWtJeRPaByWSqZ
ryGrEb4qq86xheyJY7n6Yxu6yV7oOTd6pnH1JLc3MoNY1hcleTdSDFKb0x3I
Pmgsr1Iwa7IveqYDspkzGWiNU9hFRHBLQOolzfC6o9T9MJM72NCeQd0PFafM
H98tp+6PMaeP6pJq6oJZADodjZvrn1EPQPH5h0OWr6gHIudN5GsnPfVAxIcq
NzX1Ug+C+tbC+nd91INwxV1R2k9mGrklDUx0aa2Nn6jvQd+RJjuTr9QFs2Ch
B2P25tl243HqIXJLIdgyUD0UMkU9VG5JMAtDUZfa6+QM9TDEKSsDp2eph0P3
oq/h80/qglmE0AWzvUIXzCJRn1D5tHOeumAWhbTCmvf9c9wQLAnWCmb7hL1g
aR9sSn0Wo5ZoL5hFyw3BUjT8H4zkhhtM8b1gtl9u7MfbzEDvX0bckmCtYBYj
N2JQm29huNKU9oK1glms3IhFg5nd1WtmtBesFcwOyA3B0gG8MFk2X2tBe8Hs
oNwQLAnWCmZxwj4OD47HeFRY016wVjCL/+/fDP3x7g==
           "]]}, {
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.922526, 0.385626, 0.209179], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxdy21Ik1EYxvGDCokVyTKUUFBZS0x701XbNG+d07myHtfSTaFwaGogBhFS
kZ3QiGlRGihRCRaGKzewSGKSPQZCxuyNPmRimjnLJZgvHzL6UOG5g90HDoff
+XPF2WvM5UGMsbK/99+7cn5kWIZS1imnnc/EB3jMtTNb6oYzVhgK7rLRHsPt
EeFwqHY3volonBCOAO+F0wnLTyaFo2CxU1r76eWUcDR0l7bH1w77hGNBWf/Z
r9JMC8dD5Z25UyWdaCUUd9h097VfhVUg9bZcLHSjEyA2KsR6MvSbcCIE9fS5
9cXoJJivqlY8bkRvBdVl/S1r8IzwdnjY8PbFkUj0DmgfG3haVIveCWcfZV/i
LnQK9Ne12RLG0akgOYNvTP1Eq+GcaWlxdhm9C/rHvfbMOL/wbrg+kPTAJ6H3
QMf0xFFzOVoDZ1zqCnszWgvzv5qir7aidRBqTduU5USnEaeDptegTe5G7yXO
gPOVd5/7PWiAhuYPHzdMCHNilgmvaxyD6WHfRSdmWaQTMz1UzYX4YsKx66H+
Vf7mivXYswPNiZkBlC2OgvIY7AZI7fvtK1FhzwHj0lB1STL2HJhVtr4/rsGe
CwpvmHa1CTsxM5JuhJFJz7E2M/a8QPM8iHxnXKMoxW4KNDeBYyx34coJ7PvA
kV91Td2EnZjtJ52Y5ZNOzA6QTswOQpZZYbQ1YydmUqCBmBPLEmwblZZW3cR9
QaCBmBPLxMwMhkGdf2MX7ok5sUzMDpE9MSeWiZmF7Ik5sWyB+oXKLq8T94cD
DcScWCZmhWRPzIllYlZE9sScWCZmVviSKN9Lc+GemBPLxMz2338AqbHoFg==

           "]]}, {
          Directive[
           PointSize[0.007333333333333334], 
           RGBColor[0.528488, 0.470624, 0.701351], 
           AbsoluteThickness[1.6]], 
          PointBox[CompressedData["
1:eJxdy3lI02Ecx/HHI5HADJOUZmG2TjyW5szU7aO5cqZNV/PApNIM6cCKlFgl
P6i80i6SLghMhTQh0hBMmfujMkqzgUKhEaZ5os2oMAI78Pf9Y98HHh5ez5vP
6pwCY56zEOLQv/v/XTh27Q9FVGLo65JO+QP9depa7zSbdoHuCF3p+y5bNyB7
Kcpj/Cc1yUOyvZF48oMy6NiwbF+c7XmeU5k1ItsPPrZbKcVOX2T7I0SnPx50
YFR2AJ5lBta7jJOVKD931ccSNiZ7HSzBY/21ReQNKPRw7mlZNi57E9Ijx34r
TpEDEd/9wqW6jRyMnIgqpXaGrILrwCeFfu2E7M0ovTJk98ggh2L48szjaTM5
DJlPjtZYS8hb0N+hap++Sw5nVqP365n2lhZyBKKT7nXnz5K3Yl+g19M7bpOy
I5m3MUdhfZtJ6edFjkZPhcp+IoIcA7fBvNxCM1mD+b6625pKspYZ+Kj2st+4
LlsCavLWTBY3U49FwemOxl4bdWYRx3ocPPfbYhe/p77d0RKziGc9HvkNrl0l
09R16FxuCImapa6D5/yRuVExJfcdjpaYxU7Wd6LpQsPhNx7UE1CW7TRx0JN6
Atwfxvmle1PXQzGrvGjxpa6HVt0XWx9APRHNblldgwnUmcUu1plFEkqdY8pG
M6gzi2TWmcVu1pmFAW9XmEfsWdQNqPr+M7s1l3qKo8EsMVuZRSrbM0vM1lQ8
WKSxrSqivdHRYJaM6FI1hiy5RHsjGno/O2kraL8HaUnXFAM3ac8sMVuZxV6U
z+GboYb2zBKzlVmYUJBb3Wyupb0JYfcbN/56RHsTWs9bwqNbac8s0hwNZonZ
yizS2Z5ZYrYyiwy2Z5aYrcwiE03zL/8UvZrS/gVZmu2V
           "]]}}}, {{}, {}}}, {
      DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
       NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
       AxesLabel -> {None, None}, AxesOrigin -> {0., 0}, DisplayFunction :> 
       Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
          FormBox[
           StyleBox[
           "\"\\!\\(\\*SubscriptBox[\\(u\\), \\(t\\)]\\)\"", 14, StripOnInput -> 
            False], TraditionalForm], None}, {
          FormBox[
           StyleBox["\"t\"", 14, StripOnInput -> False], TraditionalForm], 
          None}}, FrameTicks -> {{Automatic, Automatic}, {
         Automatic, Automatic}}, GridLines -> {None, None}, GridLinesStyle -> 
       Directive[
         GrayLevel[0.5, 0.4]], 
       Method -> {
        "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
         "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& )}}, 
       PlotRange -> {{0., 100.}, {0, 1.4279352236291942`}}, PlotRangeClipping -> 
       True, PlotRangePadding -> {{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
     FormBox[
      FormBox[
       TemplateBox[{
        "\"\[CapitalLambda]=2\"", "\"\[CapitalLambda]=1\"", 
         "\"\[CapitalLambda]=0\"", "\"\[CapitalLambda]=-1\"", 
         "\"\[CapitalLambda]=-2\""}, "PointLegend", 
        DisplayFunction -> (FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ), 
        InterpretationFunction :> (RowBox[{"PointLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                 ",", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                    ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                   "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5}], "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}]}], "}"}]}], 
             ",", 
             RowBox[{"Joined", "\[Rule]", 
               RowBox[{"{", 
                 
                 RowBox[{
                  "False", ",", "False", ",", "False", ",", "False", ",", 
                   "False"}], "}"}]}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
        Editable -> True], TraditionalForm], TraditionalForm]},
    "Legended",
    DisplayFunction->(GridBox[{{
        TagBox[
         ItemBox[
          PaneBox[
           TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
           BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
         "SkipImageSizeLevel"], 
        ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
      GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
      AutoDelete -> False, GridBoxItemSize -> Automatic, 
      BaselinePosition -> {1, 1}]& ),
    Editable->True,
    InterpretationFunction->(RowBox[{"Legended", "[", 
       RowBox[{#, ",", 
         RowBox[{"Placed", "[", 
           RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.8357799449371767`*^9, 3.8357812125645533`*^9, 3.836754356844533*^9, 
   3.8382059309575443`*^9, 3.838210862398796*^9, 3.838294245540162*^9, {
   3.8382942782037287`*^9, 3.838294310175315*^9}, {3.838295662437138*^9, 
   3.8382957203100243`*^9}},
 CellLabel->
  "Out[432]=",ExpressionUUID->"238d6b22-6614-460a-a339-06bbba1d7dbb"]
}, Open  ]],

Cell[TextData[{
 "The trends of a declining number of married men in the data from Our World \
in Data can be interpreted in the framework of our model as a shift to higher \
",
 Cell[BoxData[
  FormBox["\[CapitalLambda]", TraditionalForm]],ExpressionUUID->
  "70aa0494-0899-41ee-b15c-966379e31ea7"],
 ". This agrees with rough expectations. In the past, marriage was enforced \
by tradition and many couples get married without high affinity. Progressive \
movements diminished the forces of tradition and people became more rigorous \
to get married. If we go further and assume that each generation is \
associated with a value of \[CapitalLambda] with the same color in the plot \
from our model, we can see from the plots with the evolution of average \
utility that the average utility concerning relationships increased from 1940 \
to 1970, and perhaps starts decreasing from 1970 to 1980. This being true, \
would suggest that the progressive movements benefited the matching markets \
of traditional societies by increasing \[CapitalLambda]. But perhaps, \
\[CapitalLambda] went too high and needs to be balanced. The right balance \
can be achieved following the piece of advice extracted from the results of \
the previous section: get married if you like your partner more than a sigma \
above average. The steps ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "b21fcf3c-f995-4f4a-b7ee-4fe6712a2144"],
 " are likely not linearly related to chronological time. If initial steps \
are compressed, as it is reasonable to assume, the initial convex behavior of \
the real-world data may be attained."
}], "Text",
 CellChangeTimes->{{3.838212757548996*^9, 3.838212899507023*^9}, {
  3.8382957859623327`*^9, 
  3.838295786394198*^9}},ExpressionUUID->"8dbe2030-daf3-40ed-9c69-\
de86249a20da"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "3. Analytical formulation in the large ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8336279d-53f7-4fff-bde2-a2fa7dfebd14"],
 " limit"
}], "Section",
 CellChangeTimes->{{3.8357805913732452`*^9, 3.835780611315752*^9}, {
   3.835781638279087*^9, 3.835781646592884*^9}, 3.835808203855158*^9, {
   3.838212988920313*^9, 3.838212992185752*^9}, {3.8382130992160587`*^9, 
   3.8382131046949177`*^9}},ExpressionUUID->"3b4cefe5-f3dc-40ef-bbce-\
1e3c95f82298"],

Cell[TextData[{
 "For this last section we will simply wrote the analytical evolution \
equations for our system in the large ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],ExpressionUUID->
  "a0c33148-6e7c-4cd6-b2e3-a2ff5de42a1c"],
 " limit for the Uniform model. An proper explanation and derivation of the \
results can be found in the aforementioned paper: \
https://arxiv.org/pdf/2108.04885.pdf "
}], "Text",
 CellChangeTimes->{{3.838213056977481*^9, 3.838213156930382*^9}, {
  3.838295915932048*^9, 
  3.838295934323307*^9}},ExpressionUUID->"d4a0f407-5ae5-4db2-9f0f-\
ae81311b855e"],

Cell[CellGroupData[{

Cell["3.1. Evolution equations for the Uniform model", "Subsection",
 CellChangeTimes->{{3.835820153213722*^9, 3.8358202322063847`*^9}, {
   3.835820794344985*^9, 3.835820809352083*^9}, {3.835869260601985*^9, 
   3.835869268861042*^9}, {3.838213043576589*^9, 3.838213044048662*^9}, 
   3.8382131595582247`*^9},ExpressionUUID->"033305bb-7672-4235-971b-\
9c6c0f60f1a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Here", " ", "we", " ", "define", " ", "a", " ", "function", " ", "that", 
   " ", "gives", " ", 
   FormBox[
    RowBox[{
     SubscriptBox["b", 
      RowBox[{"t", "+", "1"}]], ",", 
     RowBox[{
      SubscriptBox["r", 
       RowBox[{"t", "+", "1"}]], 
      SubscriptBox["p", 
       RowBox[{"c", "(", 
        RowBox[{"t", "+", "1"}], ")"}]], 
      SubscriptBox["p", 
       RowBox[{"s", "(", 
        RowBox[{"t", "+", "1"}], ")"}]]}]}],
    TraditionalForm], " ", "given", " ", 
   FormBox[
    RowBox[{
     SubscriptBox["b", "t"], ",", 
     SubscriptBox["r", "t"], ",", 
     SubscriptBox["p", "ct"], ",", 
     SubscriptBox["p", "st"]}],
    TraditionalForm], " ", "for", " ", "the", " ", "Uniform", " ", "model", 
   " ", "with", " ", "pA"}], "=", 
  RowBox[{"p0", "=", 
   RowBox[{"NormalDistribution", ":"}]}]}]], "Text",
 CellChangeTimes->{{3.835869269450519*^9, 
  3.835869273179459*^9}},ExpressionUUID->"5fddfdb3-e6e1-4849-9c2f-\
12b83be6a973"],

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Sigma]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NextStep", "[", 
   RowBox[{"p_", ",", "ps_", ",", "pc_", ",", "b_", ",", "r_"}], "]"}], ":=", 
  
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "pA", ",", "ExV", ",", "fc", ",", "cn", ",", "cn1", ",", "Cn", ",", "fs",
       ",", "sn", ",", "sn1", ",", "Sn", ",", "n", ",", "k", ",", "l", ",", 
      "m", ",", "ml", ",", "bNext", ",", "pcNext", ",", "rNext", ",", 
      "psNext"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pA", "=", 
      FractionBox["1", 
       RowBox[{"4", "\[Sigma]"}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ExV", "[", 
       RowBox[{"exp_", ",", "dist_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"exp", " ", "dist"}], ",", "u"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{"2", "\[Sigma]"}]}], "}"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"exp", " ", "dist"}], ",", "u"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"u", "\[Rule]", 
           RowBox[{
            RowBox[{"-", "2"}], "\[Sigma]"}]}], "}"}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"If", " ", "in", " ", "a", " ", "couple"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"fc", "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "n"], 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "ml", ",", 
            RowBox[{"2", "\[Sigma]"}]}], "}"}]}], "]"}], 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Sigma]"}], ",", "m"}], "}"}]}], "]"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["k", "n"], 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Sigma]"}], ",", "ml"}], "}"}]}], 
         "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cn", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "l", ",", 
            RowBox[{"2", "\[Sigma]"}]}], "}"}]}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"pA", " ", 
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"2", "\[Sigma]"}], ")"}], 
               RowBox[{"n", "+", "1"}]], "-", 
              SuperscriptBox["k", 
               RowBox[{"n", "+", "1"}]]}], ")"}], 
            RowBox[{"n", "+", "1"}]]}], "+", 
          RowBox[{"fc", "  ", 
           RowBox[{"Integrate", "[", 
            RowBox[{"pA", ",", 
             RowBox[{"{", 
              RowBox[{"u", ",", 
               RowBox[{
                RowBox[{"-", "2"}], "\[Sigma]"}], ",", "k"}], "}"}]}], 
            "]"}]}]}], ")"}]}], "+", 
       RowBox[{"fc", " ", 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Sigma]"}], ",", "l"}], "}"}]}], 
         "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"cn1", "=", 
      RowBox[{"pA", " ", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Sigma]"}], ")"}], 
           RowBox[{"n", "+", "1"}]], "-", 
          SuperscriptBox["k", 
           RowBox[{"n", "+", "1"}]]}], ")"}], 
        RowBox[{"n", "+", "1"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{"pA", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "l", ",", 
           RowBox[{"2", "\[Sigma]"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Cn", "=", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"ExV", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ExV", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ExV", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ExV", "[", 
                  RowBox[{
                   RowBox[{"cn", "/.", 
                    RowBox[{"{", 
                    RowBox[{"k", "\[Rule]", "u"}], "}"}]}], ",", "pc"}], 
                  "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{"l", "\[Rule]", "u"}], "}"}]}], ",", "p"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"m", "\[Rule]", "u"}], "}"}]}], ",", "pc"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"ml", "\[Rule]", "u"}], "}"}]}], ",", "p"}], "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"ExV", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ExV", "[", 
            RowBox[{
             RowBox[{"cn1", "/.", 
              RowBox[{"{", 
               RowBox[{"k", "\[Rule]", "u"}], "}"}]}], ",", "ps"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"l", "\[Rule]", "u"}], "}"}]}], ",", "p"}], "]"}]}]}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"If", " ", "single"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"fs", "=", 
      RowBox[{"pA", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Sigma]"}], ")"}], 
           RowBox[{"n", "+", "1"}]], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Sigma]"}], ")"}], 
           RowBox[{"n", "+", "1"}]]}], ")"}], 
        RowBox[{"n", "+", "1"}]], 
       RowBox[{"Integrate", "[", 
        RowBox[{"pA", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "m", ",", 
           RowBox[{"2", "\[Sigma]"}]}], "}"}]}], "]"}], 
       RowBox[{"Integrate", "[", 
        RowBox[{"pA", ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", "ml", ",", 
           RowBox[{"2", "\[Sigma]"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sn", "=", 
      RowBox[{
       RowBox[{"fs", " ", 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "l", ",", 
            RowBox[{"2", "\[Sigma]"}]}], "}"}]}], "]"}], 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Sigma]"}], ",", "k"}], "}"}]}], "]"}]}], 
       "+", 
       RowBox[{"fs", " ", 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Sigma]"}], ",", "l"}], "}"}]}], 
         "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"sn1", "=", 
      RowBox[{
       RowBox[{
        SuperscriptBox["k", "n"], 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Sigma]"}], ",", "k"}], "}"}]}], "]"}], 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", "l", ",", 
            RowBox[{"2", "\[Sigma]"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["k", "n"], 
        RowBox[{"Integrate", "[", 
         RowBox[{"pA", ",", 
          RowBox[{"{", 
           RowBox[{"u", ",", 
            RowBox[{
             RowBox[{"-", "2"}], "\[Sigma]"}], ",", "l"}], "}"}]}], 
         "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sn", "=", 
      RowBox[{
       RowBox[{"b", " ", 
        RowBox[{"ExV", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ExV", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"ExV", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"ExV", "[", 
                  RowBox[{
                   RowBox[{"sn", "/.", 
                    RowBox[{"{", 
                    RowBox[{"k", "\[Rule]", "u"}], "}"}]}], ",", "pc"}], 
                  "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{"l", "\[Rule]", "u"}], "}"}]}], ",", "p"}], "]"}], "/.", 
              RowBox[{"{", 
               RowBox[{"m", "\[Rule]", "u"}], "}"}]}], ",", "pc"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"ml", "\[Rule]", "u"}], "}"}]}], ",", "p"}], "]"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"ExV", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"ExV", "[", 
            RowBox[{
             RowBox[{"sn1", "/.", 
              RowBox[{"{", 
               RowBox[{"k", "\[Rule]", "u"}], "}"}]}], ",", "ps"}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"l", "\[Rule]", "u"}], "}"}]}], ",", "p"}], "]"}]}]}]}], 
     ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Built", " ", "fractions", " ", "and", " ", "distributions"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"bNext", "=", 
      RowBox[{"Cn", "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"rNext", "=", 
      RowBox[{"Sn", "/.", 
       RowBox[{"{", 
        RowBox[{"n", "\[Rule]", "0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"pcNext", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        FractionBox["1", "bNext"], 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"2", "\[Pi]"}]]], 
        RowBox[{"InverseFourierTransform", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Cn", " ", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", " ", "k"}], ")"}], "n"], 
              RowBox[{"n", "!"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",",
           "k", ",", "u"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"psNext", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        FractionBox["1", "rNext"], 
        SqrtBox[
         FractionBox["1", 
          RowBox[{"2", "\[Pi]"}]]], 
        RowBox[{"InverseFourierTransform", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sn", " ", 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[ImaginaryI]", " ", "k"}], ")"}], "n"], 
              RowBox[{"n", "!"}]]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}], ",",
           "k", ",", "u"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"bNext", ",", "rNext", ",", "pcNext", ",", "psNext"}], 
      "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.835818507431388*^9, 3.8358189218123407`*^9}, {
   3.835818952655196*^9, 3.835818984500539*^9}, {3.835819050354521*^9, 
   3.8358190512866697`*^9}, {3.835819094367367*^9, 3.835819097635198*^9}, {
   3.83581915055163*^9, 3.8358191866524763`*^9}, {3.835819218155403*^9, 
   3.8358192581653557`*^9}, {3.835819356184503*^9, 3.835819388667671*^9}, {
   3.835819426169566*^9, 3.835819462888989*^9}, {3.8358204352883263`*^9, 
   3.835820455318183*^9}, 3.8382130786259127`*^9, {3.838223425192462*^9, 
   3.838223425503034*^9}, {3.838224033131731*^9, 3.8382240360949697`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"318f4534-5d3d-4648-9a43-260ab5f9a6ac"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["3.1.1. Step 1", "Subsubsection"]], "Subsubsection",
 CellChangeTimes->{{3.8358088909827347`*^9, 3.835808892550724*^9}, {
  3.835812150015092*^9, 3.835812152063315*^9}, {3.8382134916471977`*^9, 
  3.8382134938742943`*^9}},ExpressionUUID->"8dce8717-c232-4764-a927-\
0cb7470499a5"],

Cell[TextData[{
 "Using the NextStep function we can compute the fractions and distributions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["b", "1"], ",", 
    RowBox[{
     SubscriptBox["r", "1"], 
     SubscriptBox["p", "c1"], 
     SubscriptBox["p", "s1"]}]}], TraditionalForm]],
  CellChangeTimes->{{3.835869269450519*^9, 3.835869273179459*^9}},
  ExpressionUUID->"9962d757-84b9-4390-b8f5-3c3ad05f01cd"],
 ", they are simply  "
}], "Text",
 CellChangeTimes->{{3.838213204977173*^9, 
  3.8382132460729637`*^9}},ExpressionUUID->"b52a4844-47ef-4df2-826b-\
388f24d03b9a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"b1", ",", "r1", ",", "pc1", ",", "ps1"}], "}"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"NextStep", "[", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", "\[Sigma]"}]], ",", 
      FractionBox["1", 
       RowBox[{"4", "\[Sigma]"}]], ",", "0", ",", "0", ",", "1"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "\[Sigma]"}], "<", "u", "<", 
      RowBox[{"2", "\[Sigma]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.835820250434116*^9, 3.83582026584356*^9}, {
  3.838223672876737*^9, 3.8382236899240513`*^9}, {3.838223799368325*^9, 
  3.8382238414060087`*^9}, {3.838223945772036*^9, 3.8382239584519587`*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"493f6e11-061a-4bab-b435-b3076801a9b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "4"], ",", 
   FractionBox["3", "4"], ",", 
   FractionBox[
    RowBox[{"u", "+", 
     RowBox[{"2", " ", "\[Sigma]"}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], ",", 
   FractionBox[
    RowBox[{"u", "+", 
     RowBox[{"6", " ", "\[Sigma]"}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.83582026838028*^9, {3.835869289794942*^9, 3.835869310765304*^9}, 
   3.838223438452467*^9, 3.838223693615405*^9, {3.83822382463025*^9, 
   3.838223843293062*^9}, {3.838223948872664*^9, 3.838223960825739*^9}, 
   3.8382240398863573`*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"4b5db97e-b508-44c2-8005-da1e6a416abc"]
}, Open  ]],

Cell["\<\
We can then compare the results with what we obtained with the simulations:\
\>", "Text",
 CellChangeTimes->{{3.838213275103506*^9, 
  3.838213297031028*^9}},ExpressionUUID->"3bdd39e0-8700-4345-a21a-\
c688060c9061"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rU", "=", 
   RowBox[{"DatingMarriageModel", "[", 
    RowBox[{
    "\"\<U\>\"", ",", "10000", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835781190099104*^9, 3.835781208498616*^9}, 
   3.8357816633998823`*^9, {3.83581069504173*^9, 3.835810708622024*^9}, {
   3.835811314674222*^9, 3.835811316635316*^9}, {3.835811770354216*^9, 
   3.835811772270591*^9}, {3.835811814538979*^9, 3.835811822710623*^9}, 
   3.838223457264031*^9, 3.83822350067607*^9},
 CellLabel->
  "In[223]:=",ExpressionUUID->"cd026430-561a-4057-8bc7-638ebd129006"],

Cell[TextData[{
 "By split the couples and singles we can make the histogram with the utility \
distribution at ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "45459e51-c652-4d6f-aff9-3162dd1b13cf"],
 " for singles and couples and compare the results with the analytical \
distributions obtained"
}], "Text",
 CellChangeTimes->{{3.838224268481124*^9, 
  3.838224333342369*^9}},ExpressionUUID->"a03a6684-9f41-4a3e-b41a-\
34db984d4cf3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CouplesUtility", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rU", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"rU", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}],
          "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}]}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SinglesUtility", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rU", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
      "\[LeftDoubleBracket]", "n", "\[RightDoubleBracket]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"Complement", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"n", ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "10000"}], "}"}]}], "]"}], ",", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{
           "rU", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
           "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "]"}]}], 
        "]"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellLabel->
  "In[224]:=",ExpressionUUID->"5bd0c11c-9932-4773-a822-2e53bc04f728"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"CouplesUtility", ",", "SinglesUtility"}], "}"}], ",", "50", 
     ",", "\"\<PDF\>\""}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ps1", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", "\[Rule]", "1"}], "}"}]}], ",", 
       RowBox[{"pc1", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", "\[Rule]", "1"}], "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8358112930712547`*^9, 3.835811300658188*^9}, {
  3.835811375606209*^9, 3.835811376510426*^9}, {3.838223724097927*^9, 
  3.838223737393764*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"1523bd93-aaaa-4138-af81-01e525e40e53"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.40599999999999997`], Thickness[Small]}], {{}, 
      {RGBColor[0.97858, 0.678934, 0.157834], Opacity[0.5], EdgeForm[{Opacity[
       0.40599999999999997`], Thickness[Small]}], 
       RectangleBox[{-1.9, 0.}, 
        NCache[{-1.8, Rational[10, 1277]}, {-1.8, 0.007830853563038372}],
        RoundingRadius->0], 
       RectangleBox[{-1.8, 0.}, 
        NCache[{-1.7, Rational[25, 1277]}, {-1.7, 0.01957713390759593}],
        RoundingRadius->0], 
       RectangleBox[{-1.7, 0.}, 
        NCache[{-1.6, Rational[80, 1277]}, {-1.6, 0.06264682850430697}],
        RoundingRadius->0], 
       RectangleBox[{-1.6, 0.}, 
        NCache[{-1.5, Rational[80, 1277]}, {-1.5, 0.06264682850430697}],
        RoundingRadius->0], 
       RectangleBox[{-1.5, 0.}, 
        NCache[{-1.4, Rational[105, 1277]}, {-1.4, 0.0822239624119029}],
        RoundingRadius->0], 
       RectangleBox[{-1.4, 0.}, 
        NCache[{-1.3, Rational[90, 1277]}, {-1.3, 0.07047768206734534}],
        RoundingRadius->0], 
       RectangleBox[{-1.3, 0.}, 
        NCache[{-1.2, Rational[135, 1277]}, {-1.2, 0.105716523101018}],
        RoundingRadius->0], 
       RectangleBox[{-1.2, 0.}, 
        NCache[{-1.1, Rational[150, 1277]}, {-1.1, 0.11746280344557557`}],
        RoundingRadius->0], 
       RectangleBox[{-1.1, 0.}, 
        NCache[{-1., Rational[150, 1277]}, {-1., 0.11746280344557557`}],
        RoundingRadius->0], 
       RectangleBox[{-1., 0.}, 
        NCache[{-0.9, Rational[175, 1277]}, {-0.9, 0.1370399373531715}],
        RoundingRadius->0], 
       RectangleBox[{-0.9, 0.}, 
        NCache[{-0.8, Rational[200, 1277]}, {-0.8, 0.15661707126076743`}],
        RoundingRadius->0], 
       RectangleBox[{-0.8, 0.}, 
        NCache[{-0.7, Rational[250, 1277]}, {-0.7, 0.19577133907595928`}],
        RoundingRadius->0], 
       RectangleBox[{-0.7, 0.}, 
        NCache[{-0.6, Rational[140, 1277]}, {-0.6, 0.1096319498825372}],
        RoundingRadius->0], 
       RectangleBox[{-0.6, 0.}, 
        NCache[{-0.5, Rational[250, 1277]}, {-0.5, 0.19577133907595928`}],
        RoundingRadius->0], 
       RectangleBox[{-0.5, 0.}, 
        NCache[{-0.4, Rational[220, 1277]}, {-0.4, 0.17227877838684416`}],
        RoundingRadius->0], 
       RectangleBox[{-0.4, 0.}, 
        NCache[{-0.3, Rational[245, 1277]}, {-0.3, 0.1918559122944401}],
        RoundingRadius->0], 
       RectangleBox[{-0.3, 0.}, 
        NCache[{-0.2, Rational[310, 1277]}, {-0.2, 0.2427564604541895}],
        RoundingRadius->0], 
       RectangleBox[{-0.2, 0.}, 
        NCache[{-0.1, Rational[230, 1277]}, {-0.1, 0.18010963194988253`}],
        RoundingRadius->0], 
       RectangleBox[{-0.1, 0.}, 
        NCache[{0., Rational[335, 1277]}, {0., 0.26233359436178544`}],
        RoundingRadius->0], 
       RectangleBox[{0., 0.}, 
        NCache[{0.1, Rational[290, 1277]}, {0.1, 0.22709475332811277`}],
        RoundingRadius->0], 
       RectangleBox[{0.1, 0.}, 
        NCache[{0.2, Rational[335, 1277]}, {0.2, 0.26233359436178544`}],
        RoundingRadius->0], 
       RectangleBox[{0.2, 0.}, 
        NCache[{0.3, Rational[330, 1277]}, {0.3, 0.25841816758026626`}],
        RoundingRadius->0], 
       RectangleBox[{0.3, 0.}, 
        NCache[{0.4, Rational[410, 1277]}, {0.4, 0.32106499608457323`}],
        RoundingRadius->0], 
       RectangleBox[{0.4, 0.}, 
        NCache[{0.5, Rational[300, 1277]}, {0.5, 0.23492560689115113`}],
        RoundingRadius->0], 
       RectangleBox[{0.5, 0.}, 
        NCache[{0.6, Rational[510, 1277]}, {0.6, 0.39937353171495693`}],
        RoundingRadius->0], 
       RectangleBox[{0.6, 0.}, 
        NCache[{0.7, Rational[370, 1277]}, {0.7, 0.2897415818324197}],
        RoundingRadius->0], 
       RectangleBox[{0.7, 0.}, 
        NCache[{0.8, Rational[330, 1277]}, {0.8, 0.25841816758026626`}],
        RoundingRadius->0], 
       RectangleBox[{0.8, 0.}, 
        NCache[{0.9, Rational[555, 1277]}, {0.9, 0.4346123727486296}],
        RoundingRadius->0], 
       RectangleBox[{0.9, 0.}, 
        NCache[{1., Rational[470, 1277]}, {1., 0.36805011746280347`}],
        RoundingRadius->0], 
       RectangleBox[{1., 0.}, 
        NCache[{1.1, Rational[530, 1277]}, {1.1, 0.41503523884103366`}],
        RoundingRadius->0], 
       RectangleBox[{1.1, 0.}, 
        NCache[{1.2, Rational[470, 1277]}, {1.2, 0.36805011746280347`}],
        RoundingRadius->0], 
       RectangleBox[{1.2, 0.}, 
        NCache[{1.3, Rational[490, 1277]}, {1.3, 0.3837118245888802}],
        RoundingRadius->0], 
       RectangleBox[{1.3, 0.}, 
        NCache[{1.4, Rational[605, 1277]}, {1.4, 0.47376664056382145`}],
        RoundingRadius->0], 
       RectangleBox[{1.4, 0.}, 
        NCache[{1.5, Rational[660, 1277]}, {1.5, 0.5168363351605325}],
        RoundingRadius->0], 
       RectangleBox[{1.5, 0.}, 
        NCache[{1.6, Rational[565, 1277]}, {1.6, 0.442443226311668}],
        RoundingRadius->0], 
       RectangleBox[{1.6, 0.}, 
        NCache[{1.7, Rational[570, 1277]}, {1.7, 0.4463586530931872}],
        RoundingRadius->0], 
       RectangleBox[{1.7, 0.}, 
        NCache[{1.8, Rational[595, 1277]}, {1.8, 0.4659357870007831}],
        RoundingRadius->0], 
       RectangleBox[{1.8, 0.}, 
        NCache[{1.9, Rational[545, 1277]}, {1.9, 0.4267815191855912}],
        RoundingRadius->0], 
       RectangleBox[{1.9, 0.}, 
        NCache[{2., Rational[660, 1277]}, {2., 0.5168363351605325}],
        RoundingRadius->0]}, {}, {}}, {{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.5], EdgeForm[{
       Opacity[0.40599999999999997`], Thickness[Small]}], 
       RectangleBox[{-2., 0.}, 
        NCache[{-1.9, Rational[625, 3723]}, {-1.9, 0.1678753693258125}],
        RoundingRadius->0], 
       RectangleBox[{-1.9, 0.}, 
        NCache[{-1.8, Rational[40, 219]}, {-1.8, 0.182648401826484}],
        RoundingRadius->0], 
       RectangleBox[{-1.8, 0.}, 
        NCache[{-1.7, Rational[635, 3723]}, {-1.7, 0.17056137523502551`}],
        RoundingRadius->0], 
       RectangleBox[{-1.7, 0.}, 
        NCache[{-1.6, Rational[665, 3723]}, {-1.6, 0.17861939296266452`}],
        RoundingRadius->0], 
       RectangleBox[{-1.6, 0.}, 
        NCache[{-1.5, Rational[740, 3723]}, {-1.5, 0.19876443728176202`}],
        RoundingRadius->0], 
       RectangleBox[{-1.5, 0.}, 
        NCache[{-1.4, Rational[700, 3723]}, {-1.4, 0.18802041364491}],
        RoundingRadius->0], 
       RectangleBox[{-1.4, 0.}, 
        NCache[{-1.3, Rational[790, 3723]}, {-1.3, 0.21219446682782703`}],
        RoundingRadius->0], 
       RectangleBox[{-1.3, 0.}, 
        NCache[{-1.2, Rational[710, 3723]}, {-1.2, 0.190706419554123}],
        RoundingRadius->0], 
       RectangleBox[{-1.2, 0.}, 
        NCache[{-1.1, Rational[760, 3723]}, {-1.1, 0.20413644910018802`}],
        RoundingRadius->0], 
       RectangleBox[{-1.1, 0.}, 
        NCache[{-1., Rational[260, 1241]}, {-1., 0.20950846091861403`}],
        RoundingRadius->0], 
       RectangleBox[{-1., 0.}, 
        NCache[{-0.9, Rational[800, 3723]}, {-0.9, 0.21488047273704003`}],
        RoundingRadius->0], 
       RectangleBox[{-0.9, 0.}, 
        NCache[{-0.8, Rational[770, 3723]}, {-0.8, 0.20682245500940102`}],
        RoundingRadius->0], 
       RectangleBox[{-0.8, 0.}, 
        NCache[{-0.7, Rational[770, 3723]}, {-0.7, 0.20682245500940102`}],
        RoundingRadius->0], 
       RectangleBox[{-0.7, 0.}, 
        NCache[{-0.6, Rational[920, 3723]}, {-0.6, 0.24711254364759602`}],
        RoundingRadius->0], 
       RectangleBox[{-0.6, 0.}, 
        NCache[{-0.5, Rational[315, 1241]}, {-0.5, 0.25382755842062854`}],
        RoundingRadius->0], 
       RectangleBox[{-0.5, 0.}, 
        NCache[{-0.4, Rational[770, 3723]}, {-0.4, 0.20682245500940102`}],
        RoundingRadius->0], 
       RectangleBox[{-0.4, 0.}, 
        NCache[{-0.3, Rational[835, 3723]}, {-0.3, 0.22428149341928552`}],
        RoundingRadius->0], 
       RectangleBox[{-0.3, 0.}, 
        NCache[{-0.2, Rational[290, 1241]}, {-0.2, 0.233682514101531}],
        RoundingRadius->0], 
       RectangleBox[{-0.2, 0.}, 
        NCache[{-0.1, Rational[50, 219]}, {-0.1, 0.228310502283105}],
        RoundingRadius->0], 
       RectangleBox[{-0.1, 0.}, 
        NCache[{0., Rational[895, 3723]}, {0., 0.24039752887456353`}],
        RoundingRadius->0], 
       RectangleBox[{0., 0.}, 
        NCache[{0.1, Rational[305, 1241]}, {0.1, 0.24576954069298954`}],
        RoundingRadius->0], 
       RectangleBox[{0.1, 0.}, 
        NCache[{0.2, Rational[320, 1241]}, {0.2, 0.257856567284448}],
        RoundingRadius->0], 
       RectangleBox[{0.2, 0.}, 
        NCache[{0.3, Rational[970, 3723]}, {0.3, 0.26054257319366103`}],
        RoundingRadius->0], 
       RectangleBox[{0.3, 0.}, 
        NCache[{0.4, Rational[950, 3723]}, {0.4, 0.255170561375235}],
        RoundingRadius->0], 
       RectangleBox[{0.4, 0.}, 
        NCache[{0.5, Rational[330, 1241]}, {0.5, 0.26591458501208703`}],
        RoundingRadius->0], 
       RectangleBox[{0.5, 0.}, 
        NCache[{0.6, Rational[1085, 3723]}, {0.6, 0.2914316411496105}],
        RoundingRadius->0], 
       RectangleBox[{0.6, 0.}, 
        NCache[{0.7, Rational[315, 1241]}, {0.7, 0.25382755842062854`}],
        RoundingRadius->0], 
       RectangleBox[{0.7, 0.}, 
        NCache[{0.8, Rational[1100, 3723]}, {0.8, 0.29546065001343}],
        RoundingRadius->0], 
       RectangleBox[{0.8, 0.}, 
        NCache[{0.9, Rational[1165, 3723]}, {0.9, 0.3129196884233145}],
        RoundingRadius->0], 
       RectangleBox[{0.9, 0.}, 
        NCache[{1., Rational[380, 1241]}, {1., 0.30620467365028203`}],
        RoundingRadius->0], 
       RectangleBox[{1., 0.}, 
        NCache[{1.1, Rational[5, 17]}, {1.1, 0.29411764705882354`}],
        RoundingRadius->0], 
       RectangleBox[{1.1, 0.}, 
        NCache[{1.2, Rational[1060, 3723]}, {1.2, 0.284716626376578}],
        RoundingRadius->0], 
       RectangleBox[{1.2, 0.}, 
        NCache[{1.3, Rational[1150, 3723]}, {1.3, 0.308890679559495}],
        RoundingRadius->0], 
       RectangleBox[{1.3, 0.}, 
        NCache[{1.4, Rational[360, 1241]}, {1.4, 0.290088638195004}],
        RoundingRadius->0], 
       RectangleBox[{1.4, 0.}, 
        NCache[{1.5, Rational[1010, 3723]}, {1.5, 0.27128659683051304`}],
        RoundingRadius->0], 
       RectangleBox[{1.5, 0.}, 
        NCache[{1.6, Rational[1085, 3723]}, {1.6, 0.2914316411496105}],
        RoundingRadius->0], 
       RectangleBox[{1.6, 0.}, 
        NCache[{1.7, Rational[375, 1241]}, {1.7, 0.3021756647864625}],
        RoundingRadius->0], 
       RectangleBox[{1.7, 0.}, 
        NCache[{1.8, Rational[1300, 3723]}, {1.8, 0.34918076819769006`}],
        RoundingRadius->0], 
       RectangleBox[{1.8, 0.}, 
        NCache[{1.9, Rational[1325, 3723]}, {1.9, 0.35589578297072255`}],
        RoundingRadius->0], 
       RectangleBox[{1.9, 0.}, 
        NCache[{2., Rational[1270, 3723]}, {2., 0.34112275047005103`}],
        RoundingRadius->
         0]}, {}, {}}}, {{{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}}, {}}, {{{}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwt1Pk/1HkAx3HnJjLosbTKJCOibKGMQt62Iiw5MlFk0EN6FGVtZVqPVVoV
Lavaam2p1FBkc5RIjo9iXDln5mtcybEU5T5C+O7u47E/vB7P/+ClE3DCPVBG
SkrK+d/+cyM0BmmaJrY2fB8OR4ATs7oxs3M0MZaZXCfjKUD2MxP9iSmarCzf
NZHpJYCpgXNA/0eajO7uj1XwEcBcLbqtVkKTRBfD/MIAAWx6x2r+zKLJoG+W
GitUAPdLdRmbuTS58nNhxfBlAcIbokOCShZJy0uRcUypAGKx0uAr/wXCKHjo
Q7ZUgFl64mtzrXnipG48u+N+BZ4fK5dXeTtHyi+WpKUqVcIvzmS09fws6YoY
yVp2thIz1yJiCGaITEPzutLBSvAZnZqJ3dOkOtXvczi3CkmOJmGi2ClSe3Wk
lSGswvlgf56hwySh2rd8O25VjQjZx+FhQ+MkKl2rpTW7Gv7nGtY2p40RM+rl
hDKzBjeK+xKTjo6StRq+LJ1LNXj5zmDZX6xhktfGT9s6VwNdVZsdHnc/EteF
e/eSAt/g6fqYoz29H0g833pYru0N3gly1rDZ/USe2+Pi5FSLPqMbpiSvl0Tz
rFhdebVQi0xnb5TuJmnq25x46+tgxB4xSp3oIE2qn/p9btbhl11DjQU8CUlO
+K7VVqke6h6ZV/avEJJ03aRO5ch6PJ0WqFStrSEv1J94sAbqkdreFz8QXUKC
f/VjWR5swEE3rdz2QylEn1vjl1zdgALFCOr1KT4YKVr7xzUbYdYjvTrKi8D7
QOqTm3sboTtaOGvxuhoZiLXwj22EA7+1bo+XEPWHrSeelDXC1nm57NRzCeK/
OW02ON+IBK7knHF+B1xnFbKdTJtQuYep7Lq8G/2rQvaZBDdhSEc9UnirF5Eh
RmZWD5pw6uQG/wSNfuQ6HL/DljRB0qHqfrjqA4qCokyeqQrhd8bq/RKnj6jK
HVng2AlRtsH8cpn8MFJ3bpr+6ZwQ+kuLPqTYj+KidI1+RZ4QzKJjtvIxY5Bz
fN8l9UkIqTmZ9LCecXDEVEWxngif3Yp9BXqTSI/X7kv2FqF9C3eVXvQUGmIs
Nn11U4RQT1U1Vsc0rjFaZLwbRNC8/reXHHMG+8saGc1yYmR6Jz+a4M1ivOCW
nchaDM/tZ+2riufw2zuSN31SjBzfEJbF/BdUJQRlL30sxoziTtkCzgLEUV3U
3V4x3Jss2czERfQ8yN18QJOCoqXSq6I7i2iONVrjuJLCq5S27334i6gJTVlm
sYqCMe+M/+3MRTy1vt6nyaTA0M6P0xQs4nzbj3+0rqFQHWzaqz6+CJ3lm794
GVCwUTC8wnCi4ReV89rTnMLMDzMrM91oeBwxzNq9lUJWe2WqsycNe5f7t823
UViddbgwLoCGMfPqyRWWFOY5Kf2KZ2jQL0L1JdYU8vna25c8pHF3dNPlfXYU
jiuPVD7MoHFN8ui03W4K+uEl7nY5NC6WaB9i21O47njwyIUiGsfjVKw0HCmE
jd36XVZEY7vByBDlTGG999HV/BYaJipBbYI9FLrLt6Xv6KShN91Z8dyFgmti
S0nUAA3l8vp7N9woKMikOeiM0JDOsIu74E6BHAsXl07SmLpawju1l8Jpyo7r
N0djgMcODPSg8P+/8Jab6cbhUPgHd76B2g==
        "]]},
      Annotation[#, "Charting`Private`Tag$104044#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwtlHs01HkAxT3qEOV1Uk01ynPzqJXV2FJdWxKizaRDp2KoVeklm8Vqi3aU
ijilXYVSg0hr8srK8BUjsuXNDMb81iNL8sxrpPmtPWf/uOdzP+f+f/V9z7F/
UFJQUHCdz3/cgGUfaJom87WxbGDX9nMywyjZ7LzbrwygGEZ4nrfR5NPkvKck
JOUxrGG1ztW3b3Dea0W5yQx72Ghz29+KaBJ+bLrkNsMddj1jNff487vltZ0x
jGNgX3uX9Y03Tcp0v796g3EBwXXcM8dL5SRONe+r6wwumpvVP7zy+UI4Bx/x
R8fiwSw7t9Rm9RxZQUcc3q33EAWnhAs1O2eJhdtwf8XNVHCiN462XZGR8NrN
SJjIxMztsCiCGbI2X1uqqMgHT0PKSOiaIi+7d76t25qLJOeNgU3XJ0m1f/Kq
gx/zceW0T4ip0wSZM9mm+ceZQoQpPw0OHBonarIsrVXGL+ETXmfUmjFGttOc
F/uzBbhb8j4hyX+UtHKta1+bEbyk1i1+ZjBMDOMGZZnDZTDUstvh/mCQDE9T
0hbLcuSaRfl39/STJx+KazRuVYCqzFnLYvURLeaTkd5eId5b3LUiL3rIrZMF
filGr6F9KZO1QbGLzNhl9Z64XAUL1ohF2icJCbIS5i+rqMav9kP1RSEiQmUL
bzbo10DXPTvu4PJG8tm/OdH057+QO1WpWW1UQ8y+U5H7Fb9FWsf7mAFuKXF4
rH88Z3ktjritzu84mkqCmN4GXYfrUKQW1lIexIP5xwPqItd6bOpW1IvwJNDR
HFUVztbDcLRYtqX8DZRIIt8wqQFOvLZ3ez0bcdK6uG3RnkbsctVRniwQIdPJ
N6V0qhGx3qJwy0IJxgdXavX91oSqvcwl+3S6kLt/t3K8fTOG9HUvNd7vQZhj
5MP8vmYEXTD3iV3WB2ans5gX2QKRRIvtV90Plg03nmHVCk7o1n9UXAbhqVcn
U2xqRYW5zY2KhcMYq4npDogQwWSRoD/VcRR3FnhdYBuJwRSc2rUwagwa0oLH
SkIxFGaVMgO7x6HwS4T75vNtmHYr8ao0nsBchhe/W6cdHdbeq4y5kzh7nx+j
U96OAA8tbQPJFP40j1LVPtsBRnyv5wLmDBY7B1pc0ZAg+1DKk08hMojW1zeF
CiTw2HbZsbpkFs8ewKjXqxM5XmcMtsx9hiefpc2Ud2JGbady0YEvuBj5KELy
VAp2gy2LmSBHZj8zUcOFgpqt+itBshyRyZEc6V4Kr1Lb9xzmycFhDxlnu1Gw
DAn1ScyWY4VA8NzVg4LGmsJoRqUc12IPvY72pfDmtFWP7rgcx1j3xtRCKdip
msZpuNBYy13qqJJOYeb8zMpsNxpz315cIsqgwO+oSnP1oCEe6mlMz6Kgx/cr
jvalEeuRd8Qhh8LcgdQ+tVAacjP2j5ECCoW8NdtU0mlIGmIfKDdROLtkpCo9
i0bh1emjTS0UTIJL2Q45NO7YepvyxBTinY+ciBTQcE7bkL9DSiFw7P4d5SYa
RSHv3kQMUDA75K/HE9O4u35TrNtHCl3CzZk7pDQCupPc9Uco7EsQl0YM0Fjn
cpoqm6CgqpThpD9CY4Fic2rcNAVyKri5bILG3wW2/pxZCj+1OHhzZmkU+/O+
tvxC4f//wu9r1CdpmsK/GgGFYw==
        "]]},
      Annotation[#, "Charting`Private`Tag$104044#2"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-2.08, 0.},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{-2., 2.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.835811276441909*^9, 3.8358113018509207`*^9}, {
   3.83581134570327*^9, 3.83581137714933*^9}, 3.838223699276813*^9, 
   3.8382238514627542`*^9, 3.838223951137635*^9, 3.8382240475484333`*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"b63f776f-0f42-4ee0-b9e2-e257b1d495e5"]
}, Open  ]],

Cell[TextData[{
 "Conversely, we can plot the distributions at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"t", "=", "0"}], ",", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "693ed8e3-d87f-4ad3-bc0d-cd8067fd0a2a"],
 " and compare them with the histograms obtained from the simulation:"
}], "Text",
 CellChangeTimes->{{3.8382243416787977`*^9, 
  3.838224359454234*^9}},ExpressionUUID->"f51a170f-899d-4673-abf4-\
5ecf4a1693e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"p0", "=", 
   FractionBox["1", 
    RowBox[{"4", "\[Sigma]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"b1", " ", "pc1"}], "+", 
    RowBox[{"r1", " ", "ps1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.835811616882971*^9, 3.8358116181049557`*^9}, {
  3.835811698735669*^9, 3.8358117035910797`*^9}, {3.83822407098271*^9, 
  3.838224093062183*^9}, {3.838224135245932*^9, 3.8382241565847387`*^9}, {
  3.838224221179469*^9, 3.838224231880638*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"ea5d811e-475e-4918-915b-a4062a12d684"],

Cell[BoxData[
 FractionBox[
  RowBox[{"u", "+", 
   RowBox[{"4", " ", "\[Sigma]"}]}], 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Sigma]", "2"]}]]], "Output",
 CellChangeTimes->{3.838224232756112*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"718cec98-e5b0-4c9b-8572-81fcc468f10c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Histogram", "[", 
    RowBox[{
     RowBox[{"rU", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
     ",", "50", ",", "\"\<PDF\>\""}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"p1", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", "\[Rule]", "1"}], "}"}]}], ",", 
       RowBox[{"p0", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", "\[Rule]", "1"}], "}"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"u", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835811542969247*^9, 3.835811555489292*^9}, {
   3.835811588427265*^9, 3.8358115885778112`*^9}, {3.835811696904751*^9, 
   3.835811726111507*^9}, {3.835811845057662*^9, 3.835811845438085*^9}, 
   3.838224157467902*^9, {3.838224236756896*^9, 3.838224246879776*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"751d667c-cc37-401e-93b2-8ddbe4ff1fcd"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[{
     Opacity[0.40599999999999997`], Thickness[Small]}], {{}, 
      {RGBColor[0.97858, 0.678934, 0.157834], Opacity[0.5], EdgeForm[{Opacity[
       0.40599999999999997`], Thickness[Small]}], 
       RectangleBox[{-2., 0.}, 
        NCache[{-1.9, Rational[129, 500]}, {-1.9, 0.258}],
        RoundingRadius->0], 
       RectangleBox[{-1.9, 0.}, 
        NCache[{-1.8, Rational[287, 1000]}, {-1.8, 0.287}],
        RoundingRadius->0], 
       RectangleBox[{-1.8, 0.}, 
        NCache[{-1.7, Rational[243, 1000]}, {-1.7, 0.243}],
        RoundingRadius->0], 
       RectangleBox[{-1.7, 0.}, 
        NCache[{-1.6, Rational[51, 200]}, {-1.6, 0.255}],
        RoundingRadius->0], 
       RectangleBox[{-1.6, 0.}, 
        NCache[{-1.5, Rational[129, 500]}, {-1.5, 0.258}],
        RoundingRadius->0], 
       RectangleBox[{-1.5, 0.}, 
        NCache[{-1.4, Rational[259, 1000]}, {-1.4, 0.259}],
        RoundingRadius->0], 
       RectangleBox[{-1.4, 0.}, 
        NCache[{-1.3, Rational[249, 1000]}, {-1.3, 0.249}],
        RoundingRadius->0], 
       RectangleBox[{-1.3, 0.}, 
        NCache[{-1.2, Rational[229, 1000]}, {-1.2, 0.229}],
        RoundingRadius->0], 
       RectangleBox[{-1.2, 0.}, 
        NCache[{-1.1, Rational[121, 500]}, {-1.1, 0.242}],
        RoundingRadius->0], 
       RectangleBox[{-1.1, 0.}, NCache[{-1., Rational[31, 125]}, {-1., 0.248}],
        RoundingRadius->0], 
       RectangleBox[{-1., 0.}, 
        NCache[{-0.9, Rational[241, 1000]}, {-0.9, 0.241}],
        RoundingRadius->0], 
       RectangleBox[{-0.9, 0.}, 
        NCache[{-0.8, Rational[129, 500]}, {-0.8, 0.258}],
        RoundingRadius->0], 
       RectangleBox[{-0.8, 0.}, 
        NCache[{-0.7, Rational[247, 1000]}, {-0.7, 0.247}],
        RoundingRadius->0], 
       RectangleBox[{-0.7, 0.}, 
        NCache[{-0.6, Rational[69, 250]}, {-0.6, 0.276}],
        RoundingRadius->0], 
       RectangleBox[{-0.6, 0.}, 
        NCache[{-0.5, Rational[273, 1000]}, {-0.5, 0.273}],
        RoundingRadius->0], 
       RectangleBox[{-0.5, 0.}, 
        NCache[{-0.4, Rational[247, 1000]}, {-0.4, 0.247}],
        RoundingRadius->0], 
       RectangleBox[{-0.4, 0.}, 
        NCache[{-0.3, Rational[117, 500]}, {-0.3, 0.234}],
        RoundingRadius->0], 
       RectangleBox[{-0.3, 0.}, NCache[{-0.2, Rational[1, 4]}, {-0.2, 0.25}],
        RoundingRadius->0], 
       RectangleBox[{-0.2, 0.}, 
        NCache[{-0.1, Rational[119, 500]}, {-0.1, 0.238}],
        RoundingRadius->0], 
       RectangleBox[{-0.1, 0.}, NCache[{0., Rational[249, 1000]}, {0., 0.249}],
        RoundingRadius->0], 
       RectangleBox[{0., 0.}, NCache[{0.1, Rational[31, 125]}, {0.1, 0.248}],
        RoundingRadius->0], 
       RectangleBox[{0.1, 0.}, 
        NCache[{0.2, Rational[233, 1000]}, {0.2, 0.233}],
        RoundingRadius->0], 
       RectangleBox[{0.2, 0.}, NCache[{0.3, Rational[32, 125]}, {0.3, 0.256}],
        
        RoundingRadius->0], 
       RectangleBox[{0.3, 0.}, NCache[{0.4, Rational[29, 125]}, {0.4, 0.232}],
        
        RoundingRadius->0], 
       RectangleBox[{0.4, 0.}, NCache[{0.5, Rational[32, 125]}, {0.5, 0.256}],
        
        RoundingRadius->0], 
       RectangleBox[{0.5, 0.}, 
        NCache[{0.6, Rational[259, 1000]}, {0.6, 0.259}],
        RoundingRadius->0], 
       RectangleBox[{0.6, 0.}, NCache[{0.7, Rational[111, 500]}, {0.7, 0.222}],
        RoundingRadius->0], 
       RectangleBox[{0.7, 0.}, NCache[{0.8, Rational[63, 250]}, {0.8, 0.252}],
        
        RoundingRadius->0], 
       RectangleBox[{0.8, 0.}, NCache[{0.9, Rational[69, 250]}, {0.9, 0.276}],
        
        RoundingRadius->0], 
       RectangleBox[{0.9, 0.}, NCache[{1., Rational[27, 100]}, {1., 0.27}],
        RoundingRadius->0], 
       RectangleBox[{1., 0.}, NCache[{1.1, Rational[49, 200]}, {1.1, 0.245}],
        RoundingRadius->0], 
       RectangleBox[{1.1, 0.}, NCache[{1.2, Rational[47, 200]}, {1.2, 0.235}],
        
        RoundingRadius->0], 
       RectangleBox[{1.2, 0.}, NCache[{1.3, Rational[32, 125]}, {1.3, 0.256}],
        
        RoundingRadius->0], 
       RectangleBox[{1.3, 0.}, NCache[{1.4, Rational[23, 100]}, {1.4, 0.23}],
        RoundingRadius->0], 
       RectangleBox[{1.4, 0.}, NCache[{1.5, Rational[113, 500]}, {1.5, 0.226}],
        RoundingRadius->0], 
       RectangleBox[{1.5, 0.}, 
        NCache[{1.6, Rational[233, 1000]}, {1.6, 0.233}],
        RoundingRadius->0], 
       RectangleBox[{1.6, 0.}, NCache[{1.7, Rational[119, 500]}, {1.7, 0.238}],
        RoundingRadius->0], 
       RectangleBox[{1.7, 0.}, NCache[{1.8, Rational[133, 500]}, {1.8, 0.266}],
        RoundingRadius->0], 
       RectangleBox[{1.8, 0.}, NCache[{1.9, Rational[27, 100]}, {1.9, 0.27}],
        RoundingRadius->0], 
       RectangleBox[{1.9, 0.}, NCache[{2., Rational[32, 125]}, {2., 0.256}],
        RoundingRadius->0]}, {}, {}}, {{}, 
      {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.5], EdgeForm[{
       Opacity[0.40599999999999997`], Thickness[Small]}], 
       RectangleBox[{-2., 0.}, NCache[{-1.9, Rational[1, 8]}, {-1.9, 0.125}],
        RoundingRadius->0], 
       RectangleBox[{-1.9, 0.}, 
        NCache[{-1.8, Rational[69, 500]}, {-1.8, 0.138}],
        RoundingRadius->0], 
       RectangleBox[{-1.8, 0.}, 
        NCache[{-1.7, Rational[33, 250]}, {-1.7, 0.132}],
        RoundingRadius->0], 
       RectangleBox[{-1.7, 0.}, 
        NCache[{-1.6, Rational[149, 1000]}, {-1.6, 0.149}],
        RoundingRadius->0], 
       RectangleBox[{-1.6, 0.}, 
        NCache[{-1.5, Rational[41, 250]}, {-1.5, 0.164}],
        RoundingRadius->0], 
       RectangleBox[{-1.5, 0.}, 
        NCache[{-1.4, Rational[161, 1000]}, {-1.4, 0.161}],
        RoundingRadius->0], 
       RectangleBox[{-1.4, 0.}, 
        NCache[{-1.3, Rational[22, 125]}, {-1.3, 0.176}],
        RoundingRadius->0], 
       RectangleBox[{-1.3, 0.}, 
        NCache[{-1.2, Rational[169, 1000]}, {-1.2, 0.169}],
        RoundingRadius->0], 
       RectangleBox[{-1.2, 0.}, 
        NCache[{-1.1, Rational[91, 500]}, {-1.1, 0.182}],
        RoundingRadius->0], 
       RectangleBox[{-1.1, 0.}, NCache[{-1., Rational[93, 500]}, {-1., 0.186}],
        RoundingRadius->0], 
       RectangleBox[{-1., 0.}, 
        NCache[{-0.9, Rational[39, 200]}, {-0.9, 0.195}],
        RoundingRadius->0], 
       RectangleBox[{-0.9, 0.}, 
        NCache[{-0.8, Rational[97, 500]}, {-0.8, 0.194}],
        RoundingRadius->0], 
       RectangleBox[{-0.8, 0.}, 
        NCache[{-0.7, Rational[51, 250]}, {-0.7, 0.204}],
        RoundingRadius->0], 
       RectangleBox[{-0.7, 0.}, 
        NCache[{-0.6, Rational[53, 250]}, {-0.6, 0.212}],
        RoundingRadius->0], 
       RectangleBox[{-0.6, 0.}, 
        NCache[{-0.5, Rational[239, 1000]}, {-0.5, 0.239}],
        RoundingRadius->0], 
       RectangleBox[{-0.5, 0.}, 
        NCache[{-0.4, Rational[99, 500]}, {-0.4, 0.198}],
        RoundingRadius->0], 
       RectangleBox[{-0.4, 0.}, 
        NCache[{-0.3, Rational[27, 125]}, {-0.3, 0.216}],
        RoundingRadius->0], 
       RectangleBox[{-0.3, 0.}, 
        NCache[{-0.2, Rational[59, 250]}, {-0.2, 0.236}],
        RoundingRadius->0], 
       RectangleBox[{-0.2, 0.}, 
        NCache[{-0.1, Rational[27, 125]}, {-0.1, 0.216}],
        RoundingRadius->0], 
       RectangleBox[{-0.1, 0.}, NCache[{0., Rational[123, 500]}, {0., 0.246}],
        
        RoundingRadius->0], 
       RectangleBox[{0., 0.}, NCache[{0.1, Rational[241, 1000]}, {0.1, 0.241}],
        RoundingRadius->0], 
       RectangleBox[{0.1, 0.}, 
        NCache[{0.2, Rational[259, 1000]}, {0.2, 0.259}],
        RoundingRadius->0], 
       RectangleBox[{0.2, 0.}, NCache[{0.3, Rational[13, 50]}, {0.3, 0.26}],
        RoundingRadius->0], 
       RectangleBox[{0.3, 0.}, NCache[{0.4, Rational[34, 125]}, {0.4, 0.272}],
        
        RoundingRadius->0], 
       RectangleBox[{0.4, 0.}, NCache[{0.5, Rational[129, 500]}, {0.5, 0.258}],
        RoundingRadius->0], 
       RectangleBox[{0.5, 0.}, 
        NCache[{0.6, Rational[319, 1000]}, {0.6, 0.319}],
        RoundingRadius->0], 
       RectangleBox[{0.6, 0.}, 
        NCache[{0.7, Rational[263, 1000]}, {0.7, 0.263}],
        RoundingRadius->0], 
       RectangleBox[{0.7, 0.}, NCache[{0.8, Rational[143, 500]}, {0.8, 0.286}],
        RoundingRadius->0], 
       RectangleBox[{0.8, 0.}, NCache[{0.9, Rational[43, 125]}, {0.9, 0.344}],
        
        RoundingRadius->0], 
       RectangleBox[{0.9, 0.}, NCache[{1., Rational[161, 500]}, {1., 0.322}],
        RoundingRadius->0], 
       RectangleBox[{1., 0.}, NCache[{1.1, Rational[13, 40]}, {1.1, 0.325}],
        RoundingRadius->0], 
       RectangleBox[{1.1, 0.}, NCache[{1.2, Rational[153, 500]}, {1.2, 0.306}],
        RoundingRadius->0], 
       RectangleBox[{1.2, 0.}, NCache[{1.3, Rational[41, 125]}, {1.3, 0.328}],
        
        RoundingRadius->0], 
       RectangleBox[{1.3, 0.}, 
        NCache[{1.4, Rational[337, 1000]}, {1.4, 0.337}],
        RoundingRadius->0], 
       RectangleBox[{1.4, 0.}, NCache[{1.5, Rational[167, 500]}, {1.5, 0.334}],
        RoundingRadius->0], 
       RectangleBox[{1.5, 0.}, NCache[{1.6, Rational[33, 100]}, {1.6, 0.33}],
        RoundingRadius->0], 
       RectangleBox[{1.6, 0.}, 
        NCache[{1.7, Rational[339, 1000]}, {1.7, 0.339}],
        RoundingRadius->0], 
       RectangleBox[{1.7, 0.}, 
        NCache[{1.8, Rational[379, 1000]}, {1.8, 0.379}],
        RoundingRadius->0], 
       RectangleBox[{1.8, 0.}, NCache[{1.9, Rational[187, 500]}, {1.9, 0.374}],
        RoundingRadius->0], 
       RectangleBox[{1.9, 0.}, NCache[{2., Rational[193, 500]}, {2., 0.386}],
        RoundingRadius->
         0]}, {}, {}}}, {{{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}, {{{}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwtlH0w1HkAh72k1SZh0KkkxEiuvBwuqo9TubgUhtMpr13dRSXbOdu4RK1L
dxWVGkfdmFkUGk4qufBdi9sl77t8iV6Q9/d3lvZ33cz98czzz/P3YxgS7nVC
SUFBwf0T/3k7dIcYhiGn3s+wFRQECF80TliUMeSA8pjjFSUB/iq0Mp2eZYiZ
af/plSoCWJu5h/QNM6Q/rL1ejS2AvSbvdS1lyPfzpbf1tAVw6pms+SOfIUHq
V9fbmAngdbUu1yaQIb679MxPeggQ1cA780OZnOxL2e1amy6AVLp6qDz4I7mn
I2MbHC6HviBc237jMpkyEEd+mCzHs7BKlbVvZMS0Rv8i95YQQdetJtovL5LG
nf2sO3sqsHA7OoFggfDshI6b31eAr/5WL6VrjuQtaEzbJFbivpsVR3Jtljzx
63fRdazC5dPB3K2uM4S4NuwN66hCtHJOFGd0ijjLzStdrv2D4NiGLa2PJkkj
UkaTt4lwt7Q35X7oBLEzvFFYUCPC3+/M1B4bjREt8eyyd5QYxhpOzt5/DpP5
pfDx0M+q8cQ8IbS7Z4B4z/qfYImq8a6qYLOdXR9JuCmJ4nBq0Gtx15o87yGi
p342HlqvoBmTbbddsYv8ku7DeUpewcJu3CJzupM46IX4/R5ciyv7RhuLuZSc
8+2uGtCog453XtJ365rJRduhOu3SOjyZq1or3lJD7qYrXyr0r0dmR++NQV4Z
MW5KKmxb3QB/z41PO45nkJc3d9w6l9eAYnZ0izCSD525nPhh00bYdituijtC
cI3FXRFysRHGEy8XHYTViHtXRzXrG+HKb687dKQZtqlvRngmTdjvrqU8+4xC
usXKIzC6CYmBNNayqBOLkWtUz79qguiQ/hoPrS60Z/MV3YyaMWqoE9Oc2oM9
GcLDfuebEfnTtuBE3T4knjUZaRI2g3ZqeJ0UDyBtg3ONmp4EQRd29bMODsMi
sX859pQEFdvsf6tQGQO31yXihUAC01UlAxkHJuCmtMNhq5YU+iVh+1USJsEa
9/NUDJFCQaaUzemeQmyZU879F1LMe5YGVJnMIMY73zdiVQs6vgjcYMKbhX0d
dVkV3IJzvhqaRp1z6NTZx1MtaoFe8ocjK/QXsNJkp+5XrFbkHU1/OM1dxIju
wOCugFb47r50QFwqw7cNBlqc/FYUBJwxclhewmPftAR1phUL7L3KxT4fUSZs
dDrrQ+HV5GinnyKH98xNd1YWBdtxdXnJAzmE9c6W4Q8pyjNef3OML4dl9pwW
fURhyb0QnJYnh1pAQFtWLoW6QdF1vSo5KkWfH3cpoKg+bd2jMyWHdVotN76E
wkl1a5L6QQYazuwMZQnFQsTC+jxPBjEby34Nk1Lkd4gy3X0ZjMxFnJK0UGzK
P/nyeggDcW77dn4bxbJPRh/7AoNLOtnFzm8pivgGu1lZDMYGvm6IG6Q4u2Zc
lJXL4FjFUsHgEIVpVJmXSwGDmgf5yZ4jFMlu/j/GlzDI9FrnZzhOwZlMvaMs
+dSX9H0QzFCYHw3dxG/71N9LFZnNUXRV7sx2fsvgy4hDOUnzFB4pbWVxgwy0
TZ+HB8koVJUeuRqOM7isEOolXqIgYVFSwQyDidf6tpYfKX5ucQkMkjEIeNa0
LkVO8f+/UJsYL2MYin8BIwGGMQ==
        "]]},
      Annotation[#, "Charting`Private`Tag$113544#1"]& ], 
     TagBox[
      {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GcDggn1Q+9nVxvEIfvn5ltz0ff/g
/CtXuF8dTPwL58seyBcxl/kD52/NPsLKf/cXnJ/QY/jhZtNPOP/HpOqO/fY/
4PzFfPckZzz8BufP8TIsutz5Fc5vykms0PT8AudXM68qL3r7Cc5PbDivcm3F
Rzh/6t6nM+ZkfYDzd93X4Fmj9A7OVxZwcAqZ9xrO36TVkfXo8Qs4//7RjQpm
Zs/g/Kc6U432b3sM5wvWrTTTY3wI5+uYvddZ+vkOnN/s8vbCzorrcL5oyLoJ
keKXEPZ9O8p/QuUUnL/09tPely374PzYQJktt5OXwPk7uaqvHipdbA/jmz5i
lGuM2A/nK3/Y/dPq0Ek433PxzbN+EZfgfFdfIeavW6/D+f3x1xsMtt+B84/7
yfIGCD2E898qitZdmvUYzi8t0U7sF3sG51+/IxCUduIFnJ9QafOc3ec1nH9Y
27zrMOs7OF+Nc8+LJR4f4HzZPdmurB0f4XyGX0wrix59gvO/B+6NO6r6Bc6/
bRIvrdryFc4vCBcQVLrzDc6XnPIkgkX2B5y/LnrB8s8VP+H8cNt6jxN7f8H5
G+Nylaz+/Ibzf3A5M+8M/QvnB120NpOd8Q/Od+DQnMDn8x/Oh+YXOB8Al7UV
Ig==
        "]]},
      Annotation[#, "Charting`Private`Tag$113544#2"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-2.08, 0.},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{-2., 2.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.8358115566591253`*^9, {3.835811589742119*^9, 3.835811619739066*^9}, 
   3.835811726820652*^9, 3.835811846101405*^9, {3.838224239866928*^9, 
   3.8382242476410103`*^9}},
 CellLabel->
  "Out[265]=",ExpressionUUID->"c64f8965-68fd-45c3-8103-08c3d8b434cb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["3.1.2. ", "Subsubsection"],
 "Step 2"
}], "Subsubsection",
 CellChangeTimes->{{3.835811500552247*^9, 3.835811501825214*^9}, {
  3.8358121429278097`*^9, 3.835812143599416*^9}, {3.835819754717555*^9, 
  3.835819790973287*^9}, {3.835820305905875*^9, 3.835820306978273*^9}, {
  3.838213497968075*^9, 
  3.838213499178314*^9}},ExpressionUUID->"74c4167c-9874-42e8-826f-\
402784428014"],

Cell["\<\
Using the results for step 1 we can using NextStep again to find the results \
for step 2:\
\>", "Text",
 CellChangeTimes->{{3.838213323054545*^9, 3.8382133519977913`*^9}, {
  3.838213398472118*^9, 3.838213398757345*^9}, {3.838224371761829*^9, 
  3.8382243727536173`*^9}},ExpressionUUID->"ce37e19c-5ee3-4b18-8eb6-\
dd2a0e849641"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"b2", ",", "r2", ",", "pc2", ",", "ps2"}], "}"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"NextStep", "[", 
     RowBox[{"p1", ",", "ps1", ",", "pc1", ",", "b1", ",", "r1"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "\[Sigma]"}], "<", "u", "<", 
      RowBox[{"2", "\[Sigma]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838224376281788*^9, 3.8382243868620234`*^9}, {
  3.838224419451187*^9, 3.8382244301804647`*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"d1b1e7f5-967e-4ac8-94e5-35c99f260b7f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1861", "5184"], ",", 
   FractionBox["3323", "5184"], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"2", " ", "\[Sigma]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"335", " ", "u"}], "+", 
       RowBox[{"2258", " ", "\[Sigma]"}]}], ")"}]}], 
    RowBox[{"59552", " ", 
     SuperscriptBox["\[Sigma]", "3"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"135", " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"1836", " ", "u", " ", "\[Sigma]"}], "+", 
     RowBox[{"6466", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]}], 
    RowBox[{"26584", " ", 
     SuperscriptBox["\[Sigma]", "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.83822439689697*^9, 3.8382244389278297`*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"5369576a-2f97-446b-841d-7700f1ff07a0"]
}, Open  ]],

Cell[TextData[StyleBox["Again, we can compare the results obtained with data. \
We have:", "Text"]], "Text",
 CellChangeTimes->{{3.8358184070052967`*^9, 3.835818408933503*^9}, {
  3.838213425150506*^9, 
  3.838213438963491*^9}},ExpressionUUID->"c194ae90-c26e-491c-a494-\
b544042bcc35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rU", "=", 
   RowBox[{"DatingMarriageModel", "[", 
    RowBox[{
    "\"\<U\>\"", ",", "10000", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.835818425956959*^9, 3.835818426092916*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"1af355cf-89b0-44e5-b28d-ac39a61271db"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", "\[Sigma]"}]], ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"b1", " ", "pc1"}], "+", 
      RowBox[{"r1", " ", "ps1"}]}], "]"}], ",", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"b2", " ", "pc2"}], "+", 
      RowBox[{"r2", " ", "ps2"}]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8357807269328547`*^9, 3.835780823382203*^9}, 
   3.83578118583665*^9, {3.835781332929535*^9, 3.835781402667119*^9}, {
   3.838224468777459*^9, 3.838224476402828*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"07be0769-673e-4eda-a978-f2f37a36958c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", "\[Sigma]"}]], ",", 
   FractionBox[
    RowBox[{"u", "+", 
     RowBox[{"4", " ", "\[Sigma]"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Sigma]", "2"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"1545", " ", 
      SuperscriptBox["u", "2"]}], "+", 
     RowBox[{"16128", " ", "u", " ", "\[Sigma]"}], "+", 
     RowBox[{"39412", " ", 
      SuperscriptBox["\[Sigma]", "2"]}]}], 
    RowBox[{"165888", " ", 
     SuperscriptBox["\[Sigma]", "3"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.8382244771875772`*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"3bbf97fe-d320-4aed-8caf-44faa2719f86"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Show", "[", 
    RowBox[{
     RowBox[{"Histogram", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"rU", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
        "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], ",", "100", 
       ",", "\"\<PDF\>\""}], "]"}], ",", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"p", "\[LeftDoubleBracket]", "k", "\[RightDoubleBracket]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"\[Sigma]", "\[Rule]", "1"}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", 
         RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.835781243643137*^9, 3.835781251970031*^9}, {
  3.83578131725825*^9, 3.8357813191448507`*^9}, {3.83578136616641*^9, 
  3.835781436707285*^9}, {3.8357815773401337`*^9, 3.835781590432839*^9}, {
  3.8358195189929447`*^9, 3.835819520991303*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"3c7fb25b-c6e2-445c-9fb7-9670b74d047a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.126], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.126], Thickness[Small]}], 
        RectangleBox[{-2., 0}, {-1.95, 0.24},
         RoundingRadius->0], RectangleBox[{-1.95, 0}, {-1.9, 0.24},
         RoundingRadius->0], RectangleBox[{-1.9, 0}, {-1.85, 0.27},
         RoundingRadius->0], RectangleBox[{-1.85, 0}, {-1.8, 0.262},
         RoundingRadius->0], RectangleBox[{-1.8, 0}, {-1.75, 0.244},
         RoundingRadius->0], RectangleBox[{-1.75, 0}, {-1.7, 0.254},
         RoundingRadius->0], RectangleBox[{-1.7, 0}, {-1.65, 0.212},
         RoundingRadius->0], RectangleBox[{-1.65, 0}, {-1.6, 0.23},
         RoundingRadius->0], RectangleBox[{-1.6, 0}, {-1.55, 0.208},
         RoundingRadius->0], RectangleBox[{-1.55, 0}, {-1.5, 0.274},
         RoundingRadius->0], RectangleBox[{-1.5, 0}, {-1.45, 0.262},
         RoundingRadius->0], RectangleBox[{-1.45, 0}, {-1.4, 0.222},
         RoundingRadius->0], RectangleBox[{-1.4, 0}, {-1.35, 0.232},
         RoundingRadius->0], RectangleBox[{-1.35, 0}, {-1.3, 0.276},
         RoundingRadius->0], RectangleBox[{-1.3, 0}, {-1.25, 0.208},
         RoundingRadius->0], RectangleBox[{-1.25, 0}, {-1.2, 0.234},
         RoundingRadius->0], RectangleBox[{-1.2, 0}, {-1.15, 0.264},
         RoundingRadius->0], RectangleBox[{-1.15, 0}, {-1.1, 0.254},
         RoundingRadius->0], RectangleBox[{-1.1, 0}, {-1.05, 0.28},
         RoundingRadius->0], RectangleBox[{-1.05, 0}, {-1., 0.224},
         RoundingRadius->0], RectangleBox[{-1., 0}, {-0.95, 0.26},
         RoundingRadius->0], RectangleBox[{-0.95, 0}, {-0.9, 0.26},
         RoundingRadius->0], RectangleBox[{-0.9, 0}, {-0.85, 0.28},
         RoundingRadius->0], RectangleBox[{-0.85, 0}, {-0.8, 0.27},
         RoundingRadius->0], RectangleBox[{-0.8, 0}, {-0.75, 0.298},
         RoundingRadius->0], RectangleBox[{-0.75, 0}, {-0.7, 0.252},
         RoundingRadius->0], RectangleBox[{-0.7, 0}, {-0.65, 0.248},
         RoundingRadius->0], RectangleBox[{-0.65, 0}, {-0.6, 0.31},
         RoundingRadius->0], RectangleBox[{-0.6, 0}, {-0.55, 0.29},
         RoundingRadius->0], RectangleBox[{-0.55, 0}, {-0.5, 0.254},
         RoundingRadius->0], RectangleBox[{-0.5, 0}, {-0.45, 0.276},
         RoundingRadius->0], RectangleBox[{-0.45, 0}, {-0.4, 0.24},
         RoundingRadius->0], RectangleBox[{-0.4, 0}, {-0.35, 0.272},
         RoundingRadius->0], RectangleBox[{-0.35, 0}, {-0.3, 0.268},
         RoundingRadius->0], RectangleBox[{-0.3, 0}, {-0.25, 0.23},
         RoundingRadius->0], RectangleBox[{-0.25, 0}, {-0.2, 0.272},
         RoundingRadius->0], RectangleBox[{-0.2, 0}, {-0.15, 0.24},
         RoundingRadius->0], RectangleBox[{-0.15, 0}, {-0.1, 0.264},
         RoundingRadius->0], RectangleBox[{-0.1, 0}, {-0.05, 0.222},
         RoundingRadius->0], RectangleBox[{-0.05, 0}, {0., 0.264},
         RoundingRadius->0], RectangleBox[{0., 0}, {0.05, 0.254},
         RoundingRadius->0], RectangleBox[{0.05, 0}, {0.1, 0.26},
         RoundingRadius->0], RectangleBox[{0.1, 0}, {0.15, 0.23},
         RoundingRadius->0], RectangleBox[{0.15, 0}, {0.2, 0.226},
         RoundingRadius->0], RectangleBox[{0.2, 0}, {0.25, 0.266},
         RoundingRadius->0], RectangleBox[{0.25, 0}, {0.3, 0.27},
         RoundingRadius->0], RectangleBox[{0.3, 0}, {0.35, 0.208},
         RoundingRadius->0], RectangleBox[{0.35, 0}, {0.4, 0.272},
         RoundingRadius->0], RectangleBox[{0.4, 0}, {0.45, 0.258},
         RoundingRadius->0], RectangleBox[{0.45, 0}, {0.5, 0.23},
         RoundingRadius->0], RectangleBox[{0.5, 0}, {0.55, 0.25},
         RoundingRadius->0], RectangleBox[{0.55, 0}, {0.6, 0.234},
         RoundingRadius->0], RectangleBox[{0.6, 0}, {0.65, 0.24},
         RoundingRadius->0], RectangleBox[{0.65, 0}, {0.7, 0.256},
         RoundingRadius->0], RectangleBox[{0.7, 0}, {0.75, 0.25},
         RoundingRadius->0], RectangleBox[{0.75, 0}, {0.8, 0.254},
         RoundingRadius->0], RectangleBox[{0.8, 0}, {0.85, 0.258},
         RoundingRadius->0], RectangleBox[{0.85, 0}, {0.9, 0.246},
         RoundingRadius->0], RectangleBox[{0.9, 0}, {0.95, 0.274},
         RoundingRadius->0], RectangleBox[{0.95, 0}, {1., 0.206},
         RoundingRadius->0], RectangleBox[{1., 0}, {1.05, 0.27},
         RoundingRadius->0], RectangleBox[{1.05, 0}, {1.1, 0.21},
         RoundingRadius->0], RectangleBox[{1.1, 0}, {1.15, 0.22},
         RoundingRadius->0], RectangleBox[{1.15, 0}, {1.2, 0.224},
         RoundingRadius->0], RectangleBox[{1.2, 0}, {1.25, 0.262},
         RoundingRadius->0], RectangleBox[{1.25, 0}, {1.3, 0.3},
         RoundingRadius->0], RectangleBox[{1.3, 0}, {1.35, 0.23},
         RoundingRadius->0], RectangleBox[{1.35, 0}, {1.4, 0.258},
         RoundingRadius->0], RectangleBox[{1.4, 0}, {1.45, 0.218},
         RoundingRadius->0], RectangleBox[{1.45, 0}, {1.5, 0.246},
         RoundingRadius->0], RectangleBox[{1.5, 0}, {1.55, 0.226},
         RoundingRadius->0], RectangleBox[{1.55, 0}, {1.6, 0.212},
         RoundingRadius->0], RectangleBox[{1.6, 0}, {1.65, 0.25},
         RoundingRadius->0], RectangleBox[{1.65, 0}, {1.7, 0.268},
         RoundingRadius->0], RectangleBox[{1.7, 0}, {1.75, 0.236},
         RoundingRadius->0], RectangleBox[{1.75, 0}, {1.8, 0.258},
         RoundingRadius->0], RectangleBox[{1.8, 0}, {1.85, 0.26},
         RoundingRadius->0], RectangleBox[{1.85, 0}, {1.9, 0.27},
         RoundingRadius->0], RectangleBox[{1.9, 0}, {1.95, 0.232},
         RoundingRadius->0], RectangleBox[{1.95, 0}, {2., 0.248},
         RoundingRadius->
          0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GcDggn1Q+9nVxvEIfvn5ltz0ff/g
/CtXuF8dTPwL58seyBcxl/kD52/NPsLKf/cXnJ/QY/jhZtNPOP/HpOqO/fY/
4PzFfPckZzz8BufP8TIsutz5Fc5vykms0PT8AudXM68qL3r7Cc5PbDivcm3F
Rzh/6t6nM+ZkfYDzd93X4Fmj9A7OVxZwcAqZ9xrO36TVkfXo8Qs4//7RjQpm
Zs/g/Kc6U432b3sM5wvWrTTTY3wI5+uYvddZ+vkOnN/s8vbCzorrcL5oyLoJ
keKXEPZ9O8p/QuUUnL/09tPely374PzYQJktt5OXwPk7uaqvHipdbA/jmz5i
lGuM2A/nK3/Y/dPq0Ek433PxzbN+EZfgfFdfIeavW6/D+f3x1xsMtt+B84/7
yfIGCD2E898qitZdmvUYzi8t0U7sF3sG51+/IxCUduIFnJ9QafOc3ec1nH9Y
27zrMOs7OF+Nc8+LJR4f4HzZPdmurB0f4XyGX0wrix59gvO/B+6NO6r6Bc6/
bRIvrdryFc4vCBcQVLrzDc6XnPIkgkX2B5y/LnrB8s8VP+H8cNt6jxN7f8H5
G+Nylaz+/Ibzf3A5M+8M/QvnB120NpOd8Q/Od+DQnMDn8x/Oh+YXOB8Al7UV
Ig==
          "]]},
        Annotation[#, "Charting`Private`Tag$121958#1"]& ]}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-2.08, 0},
    Frame->True,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotRange->{{-2., 2.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.126], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.126], Thickness[Small]}], 
        RectangleBox[{-2., 0}, {-1.95, 0.136},
         RoundingRadius->0], RectangleBox[{-1.95, 0}, {-1.9, 0.108},
         RoundingRadius->0], RectangleBox[{-1.9, 0}, {-1.85, 0.142},
         RoundingRadius->0], RectangleBox[{-1.85, 0}, {-1.8, 0.168},
         RoundingRadius->0], RectangleBox[{-1.8, 0}, {-1.75, 0.122},
         RoundingRadius->0], RectangleBox[{-1.75, 0}, {-1.7, 0.154},
         RoundingRadius->0], RectangleBox[{-1.7, 0}, {-1.65, 0.122},
         RoundingRadius->0], RectangleBox[{-1.65, 0}, {-1.6, 0.134},
         RoundingRadius->0], RectangleBox[{-1.6, 0}, {-1.55, 0.128},
         RoundingRadius->0], RectangleBox[{-1.55, 0}, {-1.5, 0.172},
         RoundingRadius->0], RectangleBox[{-1.5, 0}, {-1.45, 0.188},
         RoundingRadius->0], RectangleBox[{-1.45, 0}, {-1.4, 0.136},
         RoundingRadius->0], RectangleBox[{-1.4, 0}, {-1.35, 0.17},
         RoundingRadius->0], RectangleBox[{-1.35, 0}, {-1.3, 0.164},
         RoundingRadius->0], RectangleBox[{-1.3, 0}, {-1.25, 0.158},
         RoundingRadius->0], RectangleBox[{-1.25, 0}, {-1.2, 0.15},
         RoundingRadius->0], RectangleBox[{-1.2, 0}, {-1.15, 0.194},
         RoundingRadius->0], RectangleBox[{-1.15, 0}, {-1.1, 0.184},
         RoundingRadius->0], RectangleBox[{-1.1, 0}, {-1.05, 0.184},
         RoundingRadius->0], RectangleBox[{-1.05, 0}, {-1., 0.132},
         RoundingRadius->0], RectangleBox[{-1., 0}, {-0.95, 0.208},
         RoundingRadius->0], RectangleBox[{-0.95, 0}, {-0.9, 0.208},
         RoundingRadius->0], RectangleBox[{-0.9, 0}, {-0.85, 0.218},
         RoundingRadius->0], RectangleBox[{-0.85, 0}, {-0.8, 0.254},
         RoundingRadius->0], RectangleBox[{-0.8, 0}, {-0.75, 0.206},
         RoundingRadius->0], RectangleBox[{-0.75, 0}, {-0.7, 0.198},
         RoundingRadius->0], RectangleBox[{-0.7, 0}, {-0.65, 0.224},
         RoundingRadius->0], RectangleBox[{-0.65, 0}, {-0.6, 0.27},
         RoundingRadius->0], RectangleBox[{-0.6, 0}, {-0.55, 0.236},
         RoundingRadius->0], RectangleBox[{-0.55, 0}, {-0.5, 0.236},
         RoundingRadius->0], RectangleBox[{-0.5, 0}, {-0.45, 0.218},
         RoundingRadius->0], RectangleBox[{-0.45, 0}, {-0.4, 0.206},
         RoundingRadius->0], RectangleBox[{-0.4, 0}, {-0.35, 0.274},
         RoundingRadius->0], RectangleBox[{-0.35, 0}, {-0.3, 0.262},
         RoundingRadius->0], RectangleBox[{-0.3, 0}, {-0.25, 0.206},
         RoundingRadius->0], RectangleBox[{-0.25, 0}, {-0.2, 0.258},
         RoundingRadius->0], RectangleBox[{-0.2, 0}, {-0.15, 0.256},
         RoundingRadius->0], RectangleBox[{-0.15, 0}, {-0.1, 0.222},
         RoundingRadius->0], RectangleBox[{-0.1, 0}, {-0.05, 0.242},
         RoundingRadius->0], RectangleBox[{-0.05, 0}, {0., 0.256},
         RoundingRadius->0], RectangleBox[{0., 0}, {0.05, 0.264},
         RoundingRadius->0], RectangleBox[{0.05, 0}, {0.1, 0.264},
         RoundingRadius->0], RectangleBox[{0.1, 0}, {0.15, 0.242},
         RoundingRadius->0], RectangleBox[{0.15, 0}, {0.2, 0.262},
         RoundingRadius->0], RectangleBox[{0.2, 0}, {0.25, 0.25},
         RoundingRadius->0], RectangleBox[{0.25, 0}, {0.3, 0.272},
         RoundingRadius->0], RectangleBox[{0.3, 0}, {0.35, 0.244},
         RoundingRadius->0], RectangleBox[{0.35, 0}, {0.4, 0.288},
         RoundingRadius->0], RectangleBox[{0.4, 0}, {0.45, 0.272},
         RoundingRadius->0], RectangleBox[{0.45, 0}, {0.5, 0.268},
         RoundingRadius->0], RectangleBox[{0.5, 0}, {0.55, 0.244},
         RoundingRadius->0], RectangleBox[{0.55, 0}, {0.6, 0.272},
         RoundingRadius->0], RectangleBox[{0.6, 0}, {0.65, 0.326},
         RoundingRadius->0], RectangleBox[{0.65, 0}, {0.7, 0.29},
         RoundingRadius->0], RectangleBox[{0.7, 0}, {0.75, 0.294},
         RoundingRadius->0], RectangleBox[{0.75, 0}, {0.8, 0.312},
         RoundingRadius->0], RectangleBox[{0.8, 0}, {0.85, 0.294},
         RoundingRadius->0], RectangleBox[{0.85, 0}, {0.9, 0.278},
         RoundingRadius->0], RectangleBox[{0.9, 0}, {0.95, 0.32},
         RoundingRadius->0], RectangleBox[{0.95, 0}, {1., 0.266},
         RoundingRadius->0], RectangleBox[{1., 0}, {1.05, 0.33},
         RoundingRadius->0], RectangleBox[{1.05, 0}, {1.1, 0.266},
         RoundingRadius->0], RectangleBox[{1.1, 0}, {1.15, 0.276},
         RoundingRadius->0], RectangleBox[{1.15, 0}, {1.2, 0.296},
         RoundingRadius->0], RectangleBox[{1.2, 0}, {1.25, 0.33},
         RoundingRadius->0], RectangleBox[{1.25, 0}, {1.3, 0.378},
         RoundingRadius->0], RectangleBox[{1.3, 0}, {1.35, 0.32},
         RoundingRadius->0], RectangleBox[{1.35, 0}, {1.4, 0.34},
         RoundingRadius->0], RectangleBox[{1.4, 0}, {1.45, 0.318},
         RoundingRadius->0], RectangleBox[{1.45, 0}, {1.5, 0.33},
         RoundingRadius->0], RectangleBox[{1.5, 0}, {1.55, 0.348},
         RoundingRadius->0], RectangleBox[{1.55, 0}, {1.6, 0.34},
         RoundingRadius->0], RectangleBox[{1.6, 0}, {1.65, 0.354},
         RoundingRadius->0], RectangleBox[{1.65, 0}, {1.7, 0.366},
         RoundingRadius->0], RectangleBox[{1.7, 0}, {1.75, 0.356},
         RoundingRadius->0], RectangleBox[{1.75, 0}, {1.8, 0.374},
         RoundingRadius->0], RectangleBox[{1.8, 0}, {1.85, 0.38},
         RoundingRadius->0], RectangleBox[{1.85, 0}, {1.9, 0.374},
         RoundingRadius->0], RectangleBox[{1.9, 0}, {1.95, 0.36},
         RoundingRadius->0], RectangleBox[{1.95, 0}, {2., 0.338},
         RoundingRadius->
          0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwtlH0w1HkAh72k1SZh0KkkxEiuvBwuqo9TubgUhtMpr13dRSXbOdu4RK1L
dxWVGkfdmFkUGk4qufBdi9sl77t8iV6Q9/d3lvZ33cz98czzz/P3YxgS7nVC
SUFBwf0T/3k7dIcYhiGn3s+wFRQECF80TliUMeSA8pjjFSUB/iq0Mp2eZYiZ
af/plSoCWJu5h/QNM6Q/rL1ejS2AvSbvdS1lyPfzpbf1tAVw6pms+SOfIUHq
V9fbmAngdbUu1yaQIb679MxPeggQ1cA780OZnOxL2e1amy6AVLp6qDz4I7mn
I2MbHC6HviBc237jMpkyEEd+mCzHs7BKlbVvZMS0Rv8i95YQQdetJtovL5LG
nf2sO3sqsHA7OoFggfDshI6b31eAr/5WL6VrjuQtaEzbJFbivpsVR3Jtljzx
63fRdazC5dPB3K2uM4S4NuwN66hCtHJOFGd0ijjLzStdrv2D4NiGLa2PJkkj
UkaTt4lwt7Q35X7oBLEzvFFYUCPC3+/M1B4bjREt8eyyd5QYxhpOzt5/DpP5
pfDx0M+q8cQ8IbS7Z4B4z/qfYImq8a6qYLOdXR9JuCmJ4nBq0Gtx15o87yGi
p342HlqvoBmTbbddsYv8ku7DeUpewcJu3CJzupM46IX4/R5ciyv7RhuLuZSc
8+2uGtCog453XtJ365rJRduhOu3SOjyZq1or3lJD7qYrXyr0r0dmR++NQV4Z
MW5KKmxb3QB/z41PO45nkJc3d9w6l9eAYnZ0izCSD525nPhh00bYdituijtC
cI3FXRFysRHGEy8XHYTViHtXRzXrG+HKb687dKQZtqlvRngmTdjvrqU8+4xC
usXKIzC6CYmBNNayqBOLkWtUz79qguiQ/hoPrS60Z/MV3YyaMWqoE9Oc2oM9
GcLDfuebEfnTtuBE3T4knjUZaRI2g3ZqeJ0UDyBtg3ONmp4EQRd29bMODsMi
sX859pQEFdvsf6tQGQO31yXihUAC01UlAxkHJuCmtMNhq5YU+iVh+1USJsEa
9/NUDJFCQaaUzemeQmyZU879F1LMe5YGVJnMIMY73zdiVQs6vgjcYMKbhX0d
dVkV3IJzvhqaRp1z6NTZx1MtaoFe8ocjK/QXsNJkp+5XrFbkHU1/OM1dxIju
wOCugFb47r50QFwqw7cNBlqc/FYUBJwxclhewmPftAR1phUL7L3KxT4fUSZs
dDrrQ+HV5GinnyKH98xNd1YWBdtxdXnJAzmE9c6W4Q8pyjNef3OML4dl9pwW
fURhyb0QnJYnh1pAQFtWLoW6QdF1vSo5KkWfH3cpoKg+bd2jMyWHdVotN76E
wkl1a5L6QQYazuwMZQnFQsTC+jxPBjEby34Nk1Lkd4gy3X0ZjMxFnJK0UGzK
P/nyeggDcW77dn4bxbJPRh/7AoNLOtnFzm8pivgGu1lZDMYGvm6IG6Q4u2Zc
lJXL4FjFUsHgEIVpVJmXSwGDmgf5yZ4jFMlu/j/GlzDI9FrnZzhOwZlMvaMs
+dSX9H0QzFCYHw3dxG/71N9LFZnNUXRV7sx2fsvgy4hDOUnzFB4pbWVxgwy0
TZ+HB8koVJUeuRqOM7isEOolXqIgYVFSwQyDidf6tpYfKX5ucQkMkjEIeNa0
LkVO8f+/UJsYL2MYin8BIwGGMQ==
          "]]},
        Annotation[#, "Charting`Private`Tag$122198#1"]& ]}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-2.08, 0},
    Frame->True,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotRange->{{-2., 2.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{
      {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
       EdgeForm[{Opacity[0.126], Thickness[Small]}], {}, 
       {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], 
        EdgeForm[{Opacity[0.126], Thickness[Small]}], 
        RectangleBox[{-2., 0}, {-1.95, 0.096},
         RoundingRadius->0], RectangleBox[{-1.95, 0}, {-1.9, 0.064},
         RoundingRadius->0], RectangleBox[{-1.9, 0}, {-1.85, 0.104},
         RoundingRadius->0], RectangleBox[{-1.85, 0}, {-1.8, 0.098},
         RoundingRadius->0], RectangleBox[{-1.8, 0}, {-1.75, 0.1},
         RoundingRadius->0], RectangleBox[{-1.75, 0}, {-1.7, 0.09},
         RoundingRadius->0], RectangleBox[{-1.7, 0}, {-1.65, 0.1},
         RoundingRadius->0], RectangleBox[{-1.65, 0}, {-1.6, 0.102},
         RoundingRadius->0], RectangleBox[{-1.6, 0}, {-1.55, 0.096},
         RoundingRadius->0], RectangleBox[{-1.55, 0}, {-1.5, 0.122},
         RoundingRadius->0], RectangleBox[{-1.5, 0}, {-1.45, 0.12},
         RoundingRadius->0], RectangleBox[{-1.45, 0}, {-1.4, 0.094},
         RoundingRadius->0], RectangleBox[{-1.4, 0}, {-1.35, 0.124},
         RoundingRadius->0], RectangleBox[{-1.35, 0}, {-1.3, 0.124},
         RoundingRadius->0], RectangleBox[{-1.3, 0}, {-1.25, 0.14},
         RoundingRadius->0], RectangleBox[{-1.25, 0}, {-1.2, 0.118},
         RoundingRadius->0], RectangleBox[{-1.2, 0}, {-1.15, 0.128},
         RoundingRadius->0], RectangleBox[{-1.15, 0}, {-1.1, 0.15},
         RoundingRadius->0], RectangleBox[{-1.1, 0}, {-1.05, 0.14},
         RoundingRadius->0], RectangleBox[{-1.05, 0}, {-1., 0.102},
         RoundingRadius->0], RectangleBox[{-1., 0}, {-0.95, 0.156},
         RoundingRadius->0], RectangleBox[{-0.95, 0}, {-0.9, 0.16},
         RoundingRadius->0], RectangleBox[{-0.9, 0}, {-0.85, 0.184},
         RoundingRadius->0], RectangleBox[{-0.85, 0}, {-0.8, 0.202},
         RoundingRadius->0], RectangleBox[{-0.8, 0}, {-0.75, 0.174},
         RoundingRadius->0], RectangleBox[{-0.75, 0}, {-0.7, 0.17},
         RoundingRadius->0], RectangleBox[{-0.7, 0}, {-0.65, 0.176},
         RoundingRadius->0], RectangleBox[{-0.65, 0}, {-0.6, 0.224},
         RoundingRadius->0], RectangleBox[{-0.6, 0}, {-0.55, 0.202},
         RoundingRadius->0], RectangleBox[{-0.55, 0}, {-0.5, 0.204},
         RoundingRadius->0], RectangleBox[{-0.5, 0}, {-0.45, 0.212},
         RoundingRadius->0], RectangleBox[{-0.45, 0}, {-0.4, 0.174},
         RoundingRadius->0], RectangleBox[{-0.4, 0}, {-0.35, 0.242},
         RoundingRadius->0], RectangleBox[{-0.35, 0}, {-0.3, 0.24},
         RoundingRadius->0], RectangleBox[{-0.3, 0}, {-0.25, 0.192},
         RoundingRadius->0], RectangleBox[{-0.25, 0}, {-0.2, 0.232},
         RoundingRadius->0], RectangleBox[{-0.2, 0}, {-0.15, 0.214},
         RoundingRadius->0], RectangleBox[{-0.15, 0}, {-0.1, 0.236},
         RoundingRadius->0], RectangleBox[{-0.1, 0}, {-0.05, 0.222},
         RoundingRadius->0], RectangleBox[{-0.05, 0}, {0., 0.25},
         RoundingRadius->0], RectangleBox[{0., 0}, {0.05, 0.26},
         RoundingRadius->0], RectangleBox[{0.05, 0}, {0.1, 0.256},
         RoundingRadius->0], RectangleBox[{0.1, 0}, {0.15, 0.256},
         RoundingRadius->0], RectangleBox[{0.15, 0}, {0.2, 0.26},
         RoundingRadius->0], RectangleBox[{0.2, 0}, {0.25, 0.264},
         RoundingRadius->0], RectangleBox[{0.25, 0}, {0.3, 0.266},
         RoundingRadius->0], RectangleBox[{0.3, 0}, {0.35, 0.274},
         RoundingRadius->0], RectangleBox[{0.35, 0}, {0.4, 0.288},
         RoundingRadius->0], RectangleBox[{0.4, 0}, {0.45, 0.254},
         RoundingRadius->0], RectangleBox[{0.45, 0}, {0.5, 0.29},
         RoundingRadius->0], RectangleBox[{0.5, 0}, {0.55, 0.276},
         RoundingRadius->0], RectangleBox[{0.55, 0}, {0.6, 0.292},
         RoundingRadius->0], RectangleBox[{0.6, 0}, {0.65, 0.362},
         RoundingRadius->0], RectangleBox[{0.65, 0}, {0.7, 0.314},
         RoundingRadius->0], RectangleBox[{0.7, 0}, {0.75, 0.292},
         RoundingRadius->0], RectangleBox[{0.75, 0}, {0.8, 0.306},
         RoundingRadius->0], RectangleBox[{0.8, 0}, {0.85, 0.334},
         RoundingRadius->0], RectangleBox[{0.85, 0}, {0.9, 0.306},
         RoundingRadius->0], RectangleBox[{0.9, 0}, {0.95, 0.316},
         RoundingRadius->0], RectangleBox[{0.95, 0}, {1., 0.3},
         RoundingRadius->0], RectangleBox[{1., 0}, {1.05, 0.384},
         RoundingRadius->0], RectangleBox[{1.05, 0}, {1.1, 0.312},
         RoundingRadius->0], RectangleBox[{1.1, 0}, {1.15, 0.318},
         RoundingRadius->0], RectangleBox[{1.15, 0}, {1.2, 0.35},
         RoundingRadius->0], RectangleBox[{1.2, 0}, {1.25, 0.392},
         RoundingRadius->0], RectangleBox[{1.25, 0}, {1.3, 0.404},
         RoundingRadius->0], RectangleBox[{1.3, 0}, {1.35, 0.376},
         RoundingRadius->0], RectangleBox[{1.35, 0}, {1.4, 0.392},
         RoundingRadius->0], RectangleBox[{1.4, 0}, {1.45, 0.352},
         RoundingRadius->0], RectangleBox[{1.45, 0}, {1.5, 0.396},
         RoundingRadius->0], RectangleBox[{1.5, 0}, {1.55, 0.394},
         RoundingRadius->0], RectangleBox[{1.55, 0}, {1.6, 0.394},
         RoundingRadius->0], RectangleBox[{1.6, 0}, {1.65, 0.402},
         RoundingRadius->0], RectangleBox[{1.65, 0}, {1.7, 0.434},
         RoundingRadius->0], RectangleBox[{1.7, 0}, {1.75, 0.43},
         RoundingRadius->0], RectangleBox[{1.75, 0}, {1.8, 0.438},
         RoundingRadius->0], RectangleBox[{1.8, 0}, {1.85, 0.48},
         RoundingRadius->0], RectangleBox[{1.85, 0}, {1.9, 0.472},
         RoundingRadius->0], RectangleBox[{1.9, 0}, {1.95, 0.442},
         RoundingRadius->0], RectangleBox[{1.95, 0}, {2., 0.394},
         RoundingRadius->
          0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}}, {{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwt1Ps/1XcAx3GXSIzUJmkhhBSFiqn09mDMSSSPPLKR25aKmpFyevBQLtuo
08VSqaTacT2awjHJOefjOhLJ9dDxZYhcJsft7BDnu+3x2A+vx/M/eBkEh3sd
V5CTk3P/t//cjnXjNE2TfeL2zVfSuAhfMEpeWKRJfOzznGN3uXhWYmUyO0+T
Fs6Kx5aZXFhvcQ8emaBJ4mS7TJjLhe2apLdNQpp4q3kEmFdw4TA03Xj3KU1+
zXtWMjHAhdfPzQU7A2giPLWDU7ujFNEtSWdOCGTkifKnr/ubStHRoTZeFbRM
uuunfBZNy6BbGf6Z7cYlYrLrVqxm1HOUhtUqraYWiZebjrd+VTkCWVbinoQF
wtmhvb/RugLSX2KSCaTEc8vt+tybPLA1+nTSBySky0zayd4gQMYBq8j2lHly
xlfVxpxNkHA6iGnGmCMPWeUZKaxKxChyoiMnZ8jdF+WVsb5VCLrUsrkrb5qM
PDGdz91UjVv84fSMUDEpKJlp4QxX40X/lk+eGH4gKWkqFXdIDYw0HRyPZE4Q
db5Nf/e1WhRvTQ4dHBol8QkWtbVn69BfV7TJxmaEzEoOjbX6/IFh81vW5Pch
8oJfM8mwrseauHyb7fIDZOh42Ck/wwaY20yZZ8/2kuRUp+5g5ZdI/HLyTTlT
SL6ZeuReJ98IrSOFN77WbiOZ2u/uf1hqRLGkbnXD5kaiHPWeaTDxCtmi4atj
SQISd1ne+PF0E44d3sgVfZtFHLatGC8eb0a5akxn9Tk2iKN9Rsbga+welNeL
9yFg+TnN8WdbYCSuWNhT/RI+PLk0l5g3YLB7mj182nD+p5uJnFWtcHZfqzhf
KkSW3rjLwzutuB4gvGRZ1ouiMrf1Et021HvoqnuuHcBj9xmPqqI2TBpoxbXd
G8LiSRfFEvt2nIvaFnR93QiYvuxQQUM7hL2aXiENoxicGHUvCepA4IV971ce
nID2MGfQb6YDNdtsL9cofUAm4ysrz9ROmKzijWa5iiG1MPXjmXZBlxfmrJQ8
jatVJ09o8bsgt6iQHzk4A8vEvU0WQUL8fZjvX2c8B7WPryoOLgkh2hXwuXHS
PDx3M4qv5HTjh6Oaawx7JRBLUs/3HuqBTto7nxW6UghHe4oFUz0o9H2UO8tc
QGbsRzu7h29x1P6iawN/ERZFEddWOYtQ5H/GcM/SR+h4+PtGjYkgVXVSLPde
xrUmI8FfD3rh1brXRjddhhSG/pSrKwXVvWpVvAcyfBHHm3B2o1CV9dbNjy0D
s0VNw8mDgiXzQtD9Qhk49ZU19kcoaOiXsXTqZHijkTS7K5DCy9PWQ1ozMlhI
w7/byqTgoGJ2Q+MgDWNb6opVHgVphHRD4WEafy7z9+8soPBUVJ/tfpSG+YCn
9u5CCnpPQypYwTQilll2dlwKS95ZI6oXaNSw/B2dKimUsfXtV+bQiFI+cdy/
m8L36lP1OQU0rG+fOhssomASLfByKaKR5KiXG9JHIe3AsZM/8mi0ix9cDH9H
IXL63k3Fdhp7siRzCWIKW31D9djdNGLXX7ZMnqUwUGuX79hH41B+S+pVCQXP
9G5B/BiN7E0RdelLFFQU8hgGUzTMVjbfyaQpkLDojso5GvaqoutZCn043+kS
ELhIY9Ds/m8cpT78/y+sC1GffqbSh38AwfqR1g==
          "]]},
        Annotation[#, "Charting`Private`Tag$122438#1"]& ]}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{-2.08, 0},
    Frame->True,
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    PlotRange->{{-2., 2.}, {All, All}},
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.02], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8357813109421263`*^9, 3.835781319825965*^9}, {
   3.835781415794952*^9, 3.835781437488707*^9}, 3.835781591183832*^9, {
   3.8358195062890882`*^9, 3.835819521762376*^9}, 3.838224480960539*^9, 
   3.83822455907154*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"936add65-14cd-4572-8e56-34bf8d394581"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["3.1.3. ", "Subsubsection"],
 "Steps: 3, 4, and 5"
}], "Subsubsection",
 CellChangeTimes->{{3.835819550919458*^9, 3.835819560382441*^9}, {
  3.835819731702574*^9, 3.835819735078146*^9}, {3.838213480330521*^9, 
  3.83821350301779*^9}, {3.8382959964817333`*^9, 3.838295999769615*^9}, {
  3.838296288124566*^9, 
  3.8382962889477673`*^9}},ExpressionUUID->"0a2bacec-6d58-4d2b-a0ec-\
8210dcd1c4d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"b3", ",", "r3", ",", "pc3", ",", "ps3"}], "}"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"NextStep", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"b2", " ", "pc2"}], "+", 
       RowBox[{"r2", " ", "ps2"}]}], ",", "ps2", ",", "pc2", ",", "b2", ",", 
      "r2"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "\[Sigma]"}], "<", "u", "<", 
      RowBox[{"2", "\[Sigma]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.835819701329506*^9, 3.8358197052082977`*^9}, {
   3.838224578310871*^9, 3.838224599089761*^9}, 3.838224637481061*^9},
 CellLabel->
  "In[273]:=",ExpressionUUID->"7f8e4ab0-ef22-41dd-a964-8e2d7f0b0a82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["738520201", "1758243024"], ",", 
   FractionBox["1019722823", "1758243024"], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"u", "+", 
       RowBox[{"2", " ", "\[Sigma]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"117837025", " ", 
        SuperscriptBox["u", "2"]}], "+", 
       RowBox[{"1750052390", " ", "u", " ", "\[Sigma]"}], "+", 
       RowBox[{"6553731184", " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}]}], 
    RowBox[{"189061171456", " ", 
     SuperscriptBox["\[Sigma]", "4"]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"33916725", " ", 
      SuperscriptBox["u", "3"]}], "+", 
     RowBox[{"759734640", " ", 
      SuperscriptBox["u", "2"], " ", "\[Sigma]"}], "+", 
     RowBox[{"5683639158", " ", "u", " ", 
      SuperscriptBox["\[Sigma]", "2"]}], "+", 
     RowBox[{"15302585648", " ", 
      SuperscriptBox["\[Sigma]", "3"]}]}], 
    RowBox[{"65262260672", " ", 
     SuperscriptBox["\[Sigma]", "4"]}]]}], "}"}]], "Output",
 CellChangeTimes->{3.835819720920978*^9, 3.8382246189358997`*^9, 
  3.8382246535358267`*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"52afccef-7525-4ede-bbd8-496c101b8432"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"b4", ",", "r4", ",", "pc4", ",", "ps4"}], "}"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"NextStep", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"b3", " ", "pc3"}], "+", 
       RowBox[{"r3", " ", "ps3"}]}], ",", "ps3", ",", "pc3", ",", "b3", ",", 
      "r3"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "\[Sigma]"}], "<", "u", "<", 
      RowBox[{"2", "\[Sigma]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.838296011002005*^9, 3.8382960233455963`*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"afc98cb8-230f-4f54-a719-3f04cd83e3e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["31955539567148529492880580987321681", 
    "69612382462607773764270992312500224"], ",", 
   FractionBox["37656842895459244271390411325178543", 
    "69612382462607773764270992312500224"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"u", "+", 
        RowBox[{"2", " ", "\[Sigma]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"60214282127945002445911460191439125", " ", 
         SuperscriptBox["u", "3"]}], "+", 
        RowBox[{"1447583090151863810099298770901342900", " ", 
         SuperscriptBox["u", "2"], " ", "\[Sigma]"}], "+", 
        RowBox[{"11594976776947968756945045371570339700", " ", "u", " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"31657941122785317967430679347680578976", " ", 
         SuperscriptBox["\[Sigma]", "3"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"331315034232195953782185863676551188608", " ", 
      SuperscriptBox["\[Sigma]", "5"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7130257703062469949940297992000", " ", 
       SuperscriptBox["u", "4"]}], "+", 
      RowBox[{"229384222881536614221585648086400", " ", 
       SuperscriptBox["u", "3"], " ", "\[Sigma]"}], "+", 
      RowBox[{"2755390664975140756359321807139200", " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{"14891483311097097429186410728118528", " ", "u", " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{"33960171850842590025738173295418543", " ", 
       SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"150627371581836977085561645300714172", " ", 
      SuperscriptBox["\[Sigma]", "5"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.838296046379093*^9, 3.838296133466758*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"fe1b420f-898e-4480-9327-93f23e2078d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "\[Sigma]", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"b5", ",", "r5", ",", "pc5", ",", "ps5"}], "}"}], "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"NextStep", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"b4", " ", "pc4"}], "+", 
       RowBox[{"r4", " ", "ps4"}]}], ",", "ps4", ",", "pc4", ",", "b4", ",", 
      "r4"}], "]"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "\[Sigma]"}], "<", "u", "<", 
      RowBox[{"2", "\[Sigma]"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8382961744151087`*^9, 3.8382961895654993`*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"45a1af8f-d53a-498e-bb61-d547293819e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "73099181565308899938080196329737180436831187812881420670193656158565028673\
053204696561492252520748921877033832638269235868337368934714003700726852049", 
    "/", "15034560378527193099777871045841826530132907678377772000208707306958\
192578810282376502143369077540519364908359906526976323829151532333400995363658\
1376"}], ",", 
   RowBox[{
   "77246422219963031059698514128681084864497888970896299331893416911016897115\
049619068459941438254656271772049766427000527369954146388620006252909729327", 
    "/", "15034560378527193099777871045841826530132907678377772000208707306958\
192578810282376502143369077540519364908359906526976323829151532333400995363658\
1376"}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"u", "+", 
        RowBox[{"2", " ", "\[Sigma]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "200247489355726037766455399500062947250046527231091638804420392762157\
323767518816893488400402168826812149315901114878924483685554149835188878275625\
", " ", 
         SuperscriptBox["u", "4"]}], "+", 
        RowBox[{
        "683289067790998038530396455204083706283946534291774307769965663976075\
307131759036455600330907354171940019615334958956828713712855449599772875755525\
0", " ", 
         SuperscriptBox["u", "3"], " ", "\[Sigma]"}], "+", 
        RowBox[{
        "871430842187665798415073586891873994438604925485066399470522856349323\
405550253451955721530272472456736657426427136748400790806721886382786008792103\
00", " ", 
         SuperscriptBox["u", "2"], " ", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{
        "496514386405257968937911351504793892353691383118275833680290529071965\
482964472588349938516302526568736909496180650903982271754500309038669866845748\
120", " ", "u", " ", 
         SuperscriptBox["\[Sigma]", "3"]}], "+", 
        RowBox[{
        "110067541978080148766108780855061518109304713442880301641270766860771\
106062528864290190785163995732994704354246265466366842015277468921552526601416\
0832", " ", 
         SuperscriptBox["\[Sigma]", "4"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
     "374267809614381567682970605208254363836575681601952873831391519531852946\
806032408046394840332906234480010413223107938487645887328945735698947721482490\
88", " ", 
      SuperscriptBox["\[Sigma]", "6"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "12234209840285263353389872455477750689957011151896405541815771859926778\
61881726343872974242246464683235706441147728011340726834055582937251840000", 
       " ", 
       SuperscriptBox["u", "5"]}], "+", 
      RowBox[{
      "52310869470786673695045259335206873971230358094869888138967478678860151\
813470377761169545661239463795426047076097490832366299284494162650464256000", 
       " ", 
       SuperscriptBox["u", "4"], " ", "\[Sigma]"}], "+", 
      RowBox[{
      "88947153635865110506286535427807131739845185695275262751812768795425924\
2874525595332772369182870483819954404750800139777486081491948781889493401600",
        " ", 
       SuperscriptBox["u", "3"], " ", 
       SuperscriptBox["\[Sigma]", "2"]}], "+", 
      RowBox[{
      "75605211111318960249903740662095198537552334841986033709565490367331019\
49842003761465599446315947135554250395705628126456645816025987117596656271360"\
, " ", 
       SuperscriptBox["u", "2"], " ", 
       SuperscriptBox["\[Sigma]", "3"]}], "+", 
      RowBox[{
      "32878668395880586356183865788340622215200443916127128786484429321427329\
161891200263407160382912767840447879447956044588211424865187296391981183270912\
", " ", "u", " ", 
       SuperscriptBox["\[Sigma]", "4"]}], "+", 
      RowBox[{
      "66998332622813985670553870543862396396116307179394577861906655596933742\
029457175511003399630384093806887685888175984388097520900643589195642549081647\
", " ", 
       SuperscriptBox["\[Sigma]", "5"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
     "308985688879852124238794056514724339457991555883585197327573667644067588\
460198476273839765753018625087088199065708002109479816585554480025011638917308\
", " ", 
      SuperscriptBox["\[Sigma]", "6"]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8382962416234407`*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"bb14708c-7c99-4302-ada8-9f8c6cc3b36a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     RowBox[{
      RowBox[{"b1", " ", "pc1"}], "+", 
      RowBox[{"r1", " ", "ps1"}]}], ",", 
     RowBox[{
      RowBox[{"b2", " ", "pc2"}], "+", 
      RowBox[{"r2", " ", "ps2"}]}], ",", 
     RowBox[{
      RowBox[{"b3", " ", "pc3"}], "+", 
      RowBox[{"r3", " ", "ps3"}]}], ",", 
     RowBox[{
      RowBox[{"b4", " ", "pc4"}], "+", 
      RowBox[{"r4", " ", "ps4"}]}], ",", 
     RowBox[{
      RowBox[{"b5", " ", "pc5"}], "+", 
      RowBox[{"r5", " ", "ps5"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", ",", 
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\!\(\*SubscriptBox[\(p\), \(0\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(p\), \(1\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(p\), \(2\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(p\), \(3\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(p\), \(4\)]\)\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(p\), \(5\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", "\"\<u\>\"", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.838296063173394*^9, 3.838296150406932*^9}, {
  3.838296204546221*^9, 3.838296343447838*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"6d5a0095-b87b-4e89-aac9-0c53308f4d4b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQrWcv9ur////7GcDggn1Q+9nVxvEIfvn5ltz0ff/g
/CtXuF8dTPwL58seyBcxl/kD52/NPsLKf/cXnJ/QY/jhZtNPOP/HpOqO/fY/
4PzFfPckZzz8BufP8TIsutz5Fc5vykms0PT8AudXM68qL3r7Cc5PbDivcm3F
Rzh/6t6nM+ZkfYDzd93X4Fmj9A7OVxZwcAqZ9xrO36TVkfXo8Qs4//7RjQpm
Zs/g/Kc6U432b3sM5wvWrTTTY3wI5+uYvddZ+vkOnN/s8vbCzorrcL5oyLoJ
keKXEPZ9O8p/QuUUnL/09tPely374PzYQJktt5OXwPk7uaqvHipdbA/jmz5i
lGuM2A/nK3/Y/dPq0Ek433PxzbN+EZfgfFdfIeavW6/D+f3x1xsMtt+B84/7
yfIGCD2E898qitZdmvUYzi8t0U7sF3sG51+/IxCUduIFnJ9QafOc3ec1nH9Y
27zrMOs7OF+Nc8+LJR4f4HzZPdmurB0f4XyGX0wrix59gvO/B+6NO6r6Bc6/
bRIvrdryFc4vCBcQVLrzDc6XnPIkgkX2B5y/LnrB8s8VP+H8cNt6jxN7f8H5
G+Nylaz+/Ibzf3A5M+8M/QvnB120NpOd8Q/Od+DQnMDn8x/Oh+YXOB8Al7UV
Ig==
          "]]}, Annotation[#, "Charting`Private`Tag$239851#1"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwtlH0w1HkAh70k2iQMOpVEMZIrL2e7yH2c5NKlMBynvHZ1RSXbOdu4pFqX
7gqVbpzqxsyi0HBSyYXvWrRL3nf5Er0g7++vraX9XTdzfzzz/PP8/ZiERXof
VVFSUvL4xH/eBoNhhmHI8XezLCUlASIXNiUuyBmyV3Xc8bKKAH8X2ZjPzDHE
wnzg5HI1AWwtPML6RxgyGNHRoMkSYIcO71UdZcgPH8puGuoJ4Nw7VftnAUNC
tK6stbMQwPtKfZ5dMEP8dxlaHvMUIKaRd+rHcgVxTXNyr8sQQCpdOVwR+pHc
1pezjA9WwEgQqbdj/RKZNhZHv5+qwJOIKrXVr+XEvNboPPeGECHXbCY7Li2Q
pp0D6re+qoTsZmwigYzw2ELHje8qwdd6Y5jWPU/yZdozdslVuLvPhiO5Okce
BQy4GThW49LJUO4W91kicG/cHdFZjVjV3BjO2DRxUVhWuV19gdD4xs1tD6ZI
E9LGUreKcLusL+1u+CRhm1wvKqwV4Z+3FpoPTceJjnhuySdGjE3azi4+f40Q
2WLkRPhnNXhkmRje0ztIfOYCj6qLavC2unAjm91PEpMkMRxOLfqsbtuSp73k
xeMAO0/dl9CJy2FvU+4mv2T4ch6Tl7BiT1hlzXQRB8OwgN9D63DZdayphEvJ
Gb+e6kHteuj75Kd8v6aFxNkP1+uV1ePRfPVq8eZakpqheqEosAFZnX3Xh3jl
xLQ5pah9ZSMCvdY/7jySSUqStt84k9+IElZsqzCaD/353IQR8ybY9yhvuOhP
kKjOXRZ2vgmbJp8vOAhrEP+2nuo0NMGd31F/wL8F9umvR3lmzdjjoas694RC
utnGMzi2GcnBNN66uAuy6FUaZ182Q3TAaJWnbjc6cvjK+0xbMGaiH9eS3gun
TOHBgLMtiP5pa2iyQT+STpuNNgtbQLu0vY+JB5G+zqVW01CCkHO7BtT3j8Aq
eWAp/oQElVt3/FapNg5un1vUM4EE5itKBzP3TsJdZbvDFl0pjEoj9qglTmH5
RICXcpgUSnKVHE7PNOLLnXPvPpPig1dZULXZLOJ8CvyiVrSi84vgdWa8ObDr
qduK0Fac8dPWMe2aR5e+K0+juBWGqe/9lxnJsNxsp8HX6m3IP5Rxf4a7gBGD
waFdQW3wc7qwV1wmx3eNxrqcgjYUBp0ydVhaxEO/O4laTBtkrN2qJb4fUS5s
cj7tS+Hd7Mg2SlPAZzbJQz2bguW4sqL0ngLCBhfryPsUFZmvvj3MV8A6Z16X
PqCw5p4LvZOvgGZQUHt2HoWWcfE1w2oFKkWfH3ErpKg5adurP62A7Z06bkIp
hbPGlhSt/Qy0XViZqhIKWZRsbb4Xg7j15b9GSCkKOkVZHn4MRuejTkhaKTYU
HHt+LYyBOK9jG7+dYsk3s5917lOvn1Pi8oaimG/spJ7NYHzwm8aLQxSnV02I
svMYHKpcLBwapjCPKfd2K2RQc68g1WuUInVf4PGEUgZZ3msCTCYoOFPpt1Ql
DA6X9r8XzFJYHgrfwG9nUPtHushinqK7ameOyxsGX0YdyE35QOGZ1l5+cYiB
nvnTyBA5hYbKA3eTCQaXlMK9xYsUJCJGKphlMPnKyN76I8XPrW7BIXIGQU+a
16QpKP7/F+qSE+QMQ/EvAMmGIA==
          "]]}, 
        Annotation[#, "Charting`Private`Tag$239851#2"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwtlGs0lHkAh10SUVK7QhtCuSUhsSr9HJY1iXBq0yG33VTUKilajkralaRs
KpVUZ1wnqzBWMjN/1yWRXIfGy0Hksppxmx1i3m3P2Q/PeT4/Xx694HDvo3Iy
MjLuX/jP5lg3TtM02S1q33Q9jY3weYPE+QWaXI59mXPkPhsvSiwNZ+Zo8pa1
7KlFJhtWxu7BIxM0SZhsl/Jz2bBdk/C+iU+TH1Q8Aswq2HAYmmq8/5wmWXkv
SiYG2PD+rfnZ9gCa9JzYxqrdVoqoloRTx3hSUrj8q7f9TaXo6FAZrwpaIj31
Qp8FozJoV4Z/bbthkRha34lVi3yJ0rBahdXUAvF20zqoW1WOwGRLUU/8PGFt
09jTaFUBye8xiQQS4ml8tz73NgdM1T6t9AEx6TKRdDLX85Cx1zKi/docOe2r
bGPGJIg/GRRtwpglmcnlGdeSKxEjz4qKmJwm6a/KK2N9qxB0qWVTV94UGSkw
msvdWI073OH0jFARKSiZbmENV+NVv/HKAv1PJClNqeIeqYGBmoPjgcwJosq1
6e9OqUWxaWLo4NAouRS/tbb2bB3664o22tiMkFnx/rFWn78wbHbHivw5RCq4
NZMMq3qsicu3MZcdIMNHw0746TfAzEZolj3TS5JSnbqDl7/Gle8m35VH84mf
8Il7nWwj1A8U3jqs0UYyNT48/LTYiGJx3eqGTY1EMfJjtN7EG2QLhm+MJfBI
XJLs5qdTTTjitYEt+DGLOGxZNl483oxy5ZjO6nNMVDraZ2QMvsWOQVmdyz4E
KX5Os9yZFhiIKuZ3Vr/GYY5MmkvMOzCYPc0ePm2I+vX2FdaKVji7r5WfK+Uj
W2fc5fG9VtwM4F+yKOtFUZmbpli7DfUe2qs81w7gqfu0R1VRGyb11OPaHgxh
4biLfIl9O85Fbgm6uW4E0b7MUF5DO/i9at4hDaMYnBh1LwnqQOCF3R8V901A
c5g16DfdgZottkk1Cp+Qyfje0jO1E4YrOKNZriJIthr5cYy6oM0Jc1ZInMKN
quPH1LldkFmQy48YnIbllV1NW4P4+MeL61+3eRYrP7+p2LfIh8A64JvNCXPw
2sEovp7TjdOH1Nbo94ohEqee793fA620Dz7LtCXoHu0p5gl7UOj7JHcmeh6Z
sZ/t7B6/xyH7i64N3AWYF51JWeEsQJH/Kf2di5+x3sPfN3JMAImyk3z5wSWk
NBnw/n7UC+/WXTba6VIkMXSFrq4UlHepVHEeSfFtHGfC2Y1CVdZ7Nz+mFL+0
qKg6eVCwiL4Q9LBQioL6yhr7AxRUdcuSteqkaFNNmLEOpPD6pNWQ+rQU5pLw
n0yjKTgomdxS3UfD2Ja6bplHQXJGsr7Qi8bgEnfP9mcUngvqs90P0TAb8NTY
UUhB53lIRXIwjbNLyXZ2bAqLB7NGlC/QqEn2d3SqpFDG1LVXzKFxfvmxo/7d
FH5eJazPeUbD+u6Js8ECCoZRPG+XIhoJjjq5IX0U0vYeOX6VQ6ND9Ohi+AcK
EVMPbsu309iZJZ6NF1Ew9Q3VYXbTiNNMskicoTBQa5fv2EfDM78l9YaYgmd6
N+/yGI2cjWfq0hcpKMnlMfSENEwVm+9l0hRIWFRH5SyNPcqCm1lyfTjf6RIQ
uPClz+ThHyyFPvz/L2iGrJp6odSHfwFAkZIT
          "]]}, 
        Annotation[#, "Charting`Private`Tag$239851#3"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwtlGk01XkAhi1poWwnWiZCEpLBTCrpvFIckiZKbkeyjKVBtoorRXInKtRY
zpGiZlApc68lSeFH3CxDWa4urnL/5KaMncZ6/2POmQ/veb8857zPp1fTM8jR
W0pCQsJ+Kf+1IVS/0jRNts47SCdEsxE0uyV+do4miTGZ+gVxbBQUG+tMTtOk
M9OQ3XGLDRNde0/REE2aom42aj9gY5cSq7uJv8Qbqbi0V7Fh0T/eeIdDE/+6
5IkQKQ4c45qf/uBGk3aPG89KrnEQ/o511rdSTPiarEds2wLweHJfqz0WibNN
stPlsEKoVQWt3bVpgSQTC+VTd4tQ4l8ro/BhjkhLNt0c5xbDPcF4rOvqLOmr
yrYXqZZgJjkynmCGmHuOrRe4Pke2/McN6dQ3wnT8SSz3thT3DhmHtl+fJoGZ
L+ebrMpwNcCDqWc7RbaduiawLnyJSOkn4aHDE2T1dO7+FttyeFx5p/3+8TiR
EvjumeRVIK1iIP2e3xjp6WQcOeNN8LJXd3W+1ggxYIxO+qRUYYuiheXxrCGS
aj1UoB9QjSL9eL++/kGi90vGG/r0a/RyCzVMTUVEyfnPdRedajBgkGZCnveT
WvFwXb5lLZSi8kwNJSmyqbjXR+EwFwamowa5kz1Ew2BlfrTdG8QeHG4pY/KJ
YYj8Nv6ZOqgcZ98+ua6N3NcQ6nGv16PoG1ehXruRrL8f02p1vwG5goHEL6xK
UlF0YMcErxGuDpueCX7OIcG1TfR58V8ok43seH0hG7v7Yx1U9Zuxs09SPYZB
oLNqIMyA+RZbxl7Nmr1uQJpX6Ezci3ewze5qPsJoQ2piw8bMpBZY2StLT5fw
8blMs/Q3y1bccuNfMSrtQUuS7KrWkVbUHVFbc1SZQmXSghuT3YZhTZWotox+
PJZ82yL2bseF89s9bqmKIG35e6GtOg/8HkVHn/pBmHR6dJgN8eAeYf55xeEh
LK8p7dbldKBm+64bNTIjiAoM2V0T/37Js3wwx2YMWrMBBiIGH2rl/lYy8ePI
E9nP5+h1QmJOKi+0bwK4Ny1yV+rCPw4Vp7lbp6BsV+FUNNIFwY9u321lTcOC
mtRR/dSNYGdFJa2eb0iPv2BU0C3AhtRPjGVqM2BG2xn3cHvAdnnwaJI5C7mz
kpGsxg9w3hdtU18xhzvzCaPmNR9RePqsltnCPJgyKjt0y3sxI3tAusxpEWvq
5BQWfYVwbN1rqpYuhpFXcLXvkBCye+WqyzPFOM+JTXsxLER1TrfdqWwxgmPz
slaNCWHEjPC4yxZDZ7Xp0fwpIeQ3lyZs4IrhnZRiNLUoREOASb/KhBg+XN/B
REUKFiv1bssfpjEQVnDwy04KMyEzG9kONPyXpxCL3RQ4grpce2caGsfagtLN
KKhzfF4leNJ44BccbAMKC045ItkIGn9H+088saFQmr1534qHNHhFXvMRLhQC
14zWPXxKY/SkXjPPlYJOeKWjdSGNc51BvO/dKaQecj3zazmN/X/cjBV5UQgd
z0iRbqchPAGvE4EU9F381LM7aWg/OtZXFEyBqt2TZ/lxac9lIU3hHIWj6Z2V
MV9oZOxZm9UQTmGl1GNbzVEaDTLxEzoXKRD/cF7VFA25y3cusS5RCOuwdnOf
o7Fs/JB5XxSF//8LjOIsY4sYCv8CzkeLXQ==
          "]]}, 
        Annotation[#, "Charting`Private`Tag$239851#4"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.528488, 0.470624, 0.701351], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwtlP0z1HkAx0lNHgq7Ez3ZdeQhMYqKq07vPS6XiuRqbJxEqGHLtSkP3emJ
kvGUmHPOmbsjLclGyRA+HvNQUR7yTLvfVovkWWuP/V43cz+85vUPvOZl4Bvs
5r9MSUnJ+Qv/2RK6ozRNE07smYR9jQIEL2yKWZDTZIDa667WKsCjx1YmM3M0
iVZipLd0CmC92dl3eIwmKXdDE7woAWwZUb0vu2iSelhmG68QgENNNf8mpEnC
baNn23fmwu3WqwfbvWnCjikbz8zKRWhr1NnTlQpiX3QqaCEqDx0dGqPVPksk
r11w4cn1fLCqgtfY6i2S6Ru3JNfCC1AcVLdCa0BOeG2zhXacRzgZZzXZc32B
KLc8f9t4phCy5MsxBDKSUCmRGcUVIUtzcH2aaJ4wzZNnj3c/RsYBK3777TnS
4WtZVLi1GNd5PmFmTrPEpZ/3d+uVp7iskhfKH58m4UOMHJaiBD5XW43eCqYI
w15VxTGkFKkVkrSMwEnyPvhX07KZMpQNbV6Vb/iJTPppqclzyrFJm2N/NHOM
9Eosg7IPV6JoS0ygmJKSVcIxqe+6KgzVF35lYzNMKph+u3y1qiGxSLUmTyly
a0O67CFdDUZkro2lsoj02PlPhWjVwsJmwuLeTD85fYjR/W5tHW58N/66NKyL
aLAtJcH29dA5WpB0fG0b4WZsq2KEPEfRfL1Wo1EzuTSf6ZGX0YB7fZL4kahK
0rRlpJk51givI3pP+k5lE2abk6NgazNK1S931lzMwhpuZE5F+AvsFCuzr3EJ
Ev3PkQvjL7Fp8tnC7pomBIi+qucda4FTVs8rF24beAz1CKvRVuxzZqrMFXfB
LtnYzav2NRK9u65uK+kH94WdkTD2DRpcWKtdmSI0q/fUJAe2YdxAJ7ItnYKe
pqGJkkM7LoaY+yTqDqPsB2e2E7sDXf3abgGNUuh9jGb6runEyfBvPqw8NIZJ
14mdr5XfotbcNrZ2xScMFrfwRzW6YKJWLs3ePwnjzwbD1au6wSoP2rciZgrJ
0sivk7V7oCRflssXT+OjT/pc7PZefD5ScaLeeBbWAam6ooN96NvhvdE4ag7f
LjV3nYvux0/u2gzD/nk0C+5EedYOYH3Ke+5ylgzyZGGI/twgCjz/vD8TtoCb
D91H+cbv4G53ZX9jhRxJL1m3qaZ3KDxx1nD34j9gR+gFNASLIFN3UCk9toQ0
GyP9jWZiuL3ZY8NKU8DDPIhp2ieG+h6N6vI/FODSHuedB8Wozu49+GOWAvmp
6TtCRGJsCwv3+b1AgZvlZtKaD2Jo6pfEra9XgD/GW+4/K0YTz5rSmVZAmi1c
V76aAkfVLEnzEI2005EjxRwKsvOyDQVHaCh+dhBLHSgI+xruObvTKIg/wdH7
ngJbGPAszpeG/JcSiyhnCovHsofVw2nUlPQ+53pQKMnSt1uZQ8MscZ2qTgiF
c6snGnIe0LgzvtbDJZSCSWilm2MhDXfRJCMmgkLKAa8z0eU0PkW4Pl68SoE/
lX5XpZ2Gn8nDitF4Cls8A9lZ3TQiBrxheoeCqG5Xrv0gDU9dS1O/FAquad2V
10ZoTKjtNRv60onqMoGTwQSNPIckB1YmBRIU2lE1S4OzxK7z/IvCpU5H75Ny
Gqqh03np2RT+/xfyp5iynvsU/gWtKocy
          "]]}, 
        Annotation[#, "Charting`Private`Tag$239851#5"]& ], 
       TagBox[{
         Directive[
          Opacity[1.], 
          RGBColor[0.772079, 0.431554, 0.102387], 
          AbsoluteThickness[1.6]], 
         LineBox[CompressedData["
1:eJwt1Ps31HkAh3GRSLlkXVJoBzmFTSq0FW+UStEiSVuubXJEylZGyubSWWy6
0qLULsYiiUlmXfIhZlG55DaFMGa+Iqtxb0w13909Z394zus/eBgBYe7HZGVk
ZFz+7T/XQes9TdPExNprMzeEhbB5w4R5CU1Uo50vhoezUPzYwnh6liax40aW
DCYLG9a4BAyP0eSYTZo0No4F62XxPS95NGneaCTjlcGCnWDyefojmnjsaJLs
amTB/efmBxt9aZK4tIJjvzoXEa3xocerpeQiQ5vzQJCLzs4l72v9v5BWXeWk
q6l50KsJ07DW/Uz6Uzj+HMcCPDlRL6/6VkJKZpmLRAqF8LtiMfEmdp6ouu3Q
O6ZaBPHNqAQCMRlVPHfn0OJiZKv066Tx50hSCKkTW5Tg7h6L8I7EWdJ/I2/7
7eNsxIb4M9c6zRDXMIPSa+mPESVXEBE+PkUGhWbRQnEp/C+1GnXnTZKHVoUq
sh5lSH1Kpd0NniDsi8LhjxUcVAysWVpo8IG0eJvKW3qWw1DNzsHj3hhJ7zu6
6JuxCrBNEoKHBCNkyjelzaGiCgPckq+trIaJz0ihlkNGNSiz1A2kTEA+HVi+
qXJzDZZF51utW8AnbLMLcZmOtTCzEpmxpvtIaIBz022XZ4jbMd5WzuQRLVsT
kef5Omh6FF0/pN1ORpjTNWol9WDPcVUbjZ6TpIJFHfZ8Lli9VPJofDXp9Hg/
Zru1Ad5uuqW9R3OIzubpCwuvNqJcKarr2dlsDK7rSAwcbYLl0AL9GC8Co7m9
faIfX8BwonJ+y7Mm+H3n2+I4+xJO2W+a93m1IyUoaYl9QQscXdTlZp/wkK9n
eKbGsg3XfHmX1nP6kNc4GHFH7RUa9ukpu6rzUVzZVRSp2I5xhmZ0e4YAabPK
v6tK2nH2jKn/Na1hyDVrR9ROdIDXp+Ye2DiCfsfTK3gKXfCL3PZOwXkMFazS
WHvtbtSZWifVyX8AR3ePhsCJB+PFVSM5uycQPFM3bHXmNfSqTjjKJ0yiISro
kFPOG8hIZPPDh6aw//5XC85/6sFHt6c+3NUz+Jtd4V2yuw+9m3xXro6fRY6X
7S2nmrc4dVBtmUHfHHx2OWQZ2Q1AJ0XotVBPDE/JyVDl7wdRdPi3P6aZ82gz
+cs8xpSPgzY/7W58KsGKHyRhN+f4KPEJNdjy+RN8FjLXUvVDECttlys/8AWe
XDU3zYcCuL/aaqWXJoXxyvq4xmQhlLYuqa3KlKK+gf2Ce0OI2pyevUeypYiX
S2fXpQqxnhnpf6dIisBLqd61mUKorOJc0eFKkeXoalL/UIimkA0CzSkperYN
FL1rFsJOce11FWcaGf02VK4KBfFp8YoiNxpansT8T3UKj3obWC4HaTyuu7zy
uRYF/UeBlVcCaCT8YsoT6VP4fCBnWCmSxpGj/EEHcwqc7FU2Crk0fj1nvk/B
lcJJZVFD7gMa/MDiJwYeFIwjqt13ltDYtPw+sfWikLLHO+hyFY1khlol049C
+GTGLbkOGjPdTu4zpyiYHA7Wz35NI7rZvlXjLAV+/bf5Dv00yk5tE1lGUnBN
e10dM0oj1yV++fkYCoqyeU4MEQ2NjjlG5mUK5EREZ80MjXt3y1pqEimc69rp
6yehkbW/W59KpvD/vyDMClJXuknhH+MPgtE=
          "]]}, 
        Annotation[#, "Charting`Private`Tag$239851#6"]& ]}}, {}}, {
    DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{None, None}, {
        FormBox["\"u\"", TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-2, 2}, {0., 0.6740770682855239}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(0\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(1\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(2\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(3\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(4\\)]\\)\"", 
       "\"\\!\\(\\*SubscriptBox[\\(p\\), \\(5\\)]\\)\""}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.368417`", ",", "0.506779`", ",", "0.709798`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.880722`", ",", "0.611041`", ",", "0.142051`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.560181`", ",", "0.691569`", ",", "0.194885`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.922526`", ",", "0.385626`", ",", "0.209179`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.3523253333333333, 0.3137493333333333, 
                    0.46756733333333333`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.528488`", ",", "0.470624`", ",", "0.701351`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.528488, 0.470624, 0.701351]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.528488, 0.470624, 0.701351], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> 
                    RGBColor[
                    0.5147193333333333, 0.28770266666666666`, 
                    0.06825800000000001], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"RGBColor", "[", 
                    RowBox[{"0.772079`", ",", "0.431554`", ",", "0.102387`"}],
                     "]"}], NumberMarks -> False]], Appearance -> None, 
                    BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.772079, 0.431554, 0.102387]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.772079, 0.431554, 0.102387], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.838296151037499*^9, {3.838296269407111*^9, 3.8382963160083447`*^9}, {
   3.838296348232978*^9, 3.838296351126766*^9}},
 CellLabel->
  "Out[453]=",ExpressionUUID->"8a4712a3-e345-413b-94d1-358d1632c940"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3.2. Distribution for married couples:", "Subsection",
 CellChangeTimes->{{3.8357816028722343`*^9, 3.835781633999077*^9}, {
  3.835781677182521*^9, 3.835781681909721*^9}, {3.838213509610424*^9, 
  3.8382135189780912`*^9}},ExpressionUUID->"b3236ebd-2b8c-465e-a89c-\
0f181d7c9437"],

Cell["\<\
In the model with marriage, married couples decouple from the system because \
they do not break. More precisely, they are not selected in the matching \
process. This sole fact, allows us to derive an expression for the utility \
distribution for married couples. Here we just compare the distribution we \
computed with the simulation:\
\>", "Text",
 CellChangeTimes->{{3.838213562906266*^9, 
  3.8382135981433783`*^9}},ExpressionUUID->"5165bec6-bf8b-4d33-aab6-\
f2abbb1c44b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rU", "=", 
   RowBox[{"DatingMarriageModel", "[", 
    RowBox[{
    "\"\<U\>\"", ",", "1000", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
     "1", ",", "100"}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Histogram", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"rU", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], 
       "\[LeftDoubleBracket]", "100", "\[RightDoubleBracket]"}], ",", "100", 
      ",", "\"\<PDF\>\""}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             RowBox[{"2", "\[Sigma]"}], "-", "\[CapitalLambda]"}], 
            RowBox[{
             RowBox[{"2", "\[Sigma]"}], "-", "u"}]], "]"}], 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"u", "-", "\[CapitalLambda]"}], "]"}], 
          FractionBox["1", 
           RowBox[{"4", "\[Sigma]"}]]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", "\[Sigma]"}]], 
          FractionBox[
           RowBox[{"\[CapitalLambda]", "+", 
            RowBox[{"2", "\[Sigma]"}]}], 
           RowBox[{
            RowBox[{"2", "\[Sigma]"}], "-", "\[CapitalLambda]"}]], 
          RowBox[{"HeavisideTheta", "[", 
           RowBox[{"u", "-", "\[CapitalLambda]"}], "]"}]}]}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Sigma]", "\[Rule]", "1"}], ",", 
         RowBox[{"\[CapitalLambda]", "\[Rule]", "1"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "]"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.835781515740336*^9, 3.8357815725099154`*^9}, {
  3.8358184513402853`*^9, 
  3.8358184562215843`*^9}},ExpressionUUID->"b1bac95e-07fa-427e-a2af-\
dfbf4c6a80e7"],

Cell[BoxData[
 GraphicsBox[{{
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
     Opacity[0.]], {}, 
     {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
      Opacity[0.]], RectangleBox[{-1.38, 0}, {-1.36, 0.05},
       RoundingRadius->0], RectangleBox[{-1.26, 0}, {-1.24, 0.05},
       RoundingRadius->0], RectangleBox[{-0.84, 0}, {-0.82, 0.05},
       RoundingRadius->0], RectangleBox[{-0.52, 0}, {-0.5, 0.05},
       RoundingRadius->0], RectangleBox[{-0.46, 0}, {-0.44, 0.05},
       RoundingRadius->0], RectangleBox[{-0.4, 0}, {-0.38, 0.05},
       RoundingRadius->0], RectangleBox[{-0.24, 0}, {-0.22, 0.05},
       RoundingRadius->0], RectangleBox[{0.16, 0}, {0.18, 0.05},
       RoundingRadius->0], RectangleBox[{0.28, 0}, {0.3, 0.05},
       RoundingRadius->0], RectangleBox[{0.3, 0}, {0.32, 0.05},
       RoundingRadius->0], RectangleBox[{0.32, 0}, {0.34, 0.05},
       RoundingRadius->0], RectangleBox[{0.36, 0}, {0.38, 0.05},
       RoundingRadius->0], RectangleBox[{0.48, 0}, {0.5, 0.05},
       RoundingRadius->0], RectangleBox[{0.62, 0}, {0.64, 0.05},
       RoundingRadius->0], RectangleBox[{0.66, 0}, {0.68, 0.05},
       RoundingRadius->0], RectangleBox[{0.7, 0}, {0.72, 0.1},
       RoundingRadius->0], RectangleBox[{0.78, 0}, {0.8, 0.1},
       RoundingRadius->0], RectangleBox[{0.8, 0}, {0.82, 0.05},
       RoundingRadius->0], RectangleBox[{0.82, 0}, {0.84, 0.05},
       RoundingRadius->0], RectangleBox[{0.9, 0}, {0.92, 0.1},
       RoundingRadius->0], RectangleBox[{0.96, 0}, {0.98, 0.1},
       RoundingRadius->0], RectangleBox[{1., 0}, {1.02, 0.8},
       RoundingRadius->0], RectangleBox[{1.02, 0}, {1.04, 0.35},
       RoundingRadius->0], RectangleBox[{1.04, 0}, {1.06, 0.8},
       RoundingRadius->0], RectangleBox[{1.06, 0}, {1.08, 0.7},
       RoundingRadius->0], RectangleBox[{1.08, 0}, {1.1, 0.45},
       RoundingRadius->0], RectangleBox[{1.1, 0}, {1.12, 0.9},
       RoundingRadius->0], RectangleBox[{1.12, 0}, {1.14, 0.75},
       RoundingRadius->0], RectangleBox[{1.14, 0}, {1.16, 0.55},
       RoundingRadius->0], RectangleBox[{1.16, 0}, {1.18, 0.55},
       RoundingRadius->0], RectangleBox[{1.18, 0}, {1.2, 0.75},
       RoundingRadius->0], RectangleBox[{1.2, 0}, {1.22, 0.8},
       RoundingRadius->0], RectangleBox[{1.22, 0}, {1.24, 0.35},
       RoundingRadius->0], RectangleBox[{1.24, 0}, {1.26, 1.1},
       RoundingRadius->0], RectangleBox[{1.26, 0}, {1.28, 0.55},
       RoundingRadius->0], RectangleBox[{1.28, 0}, {1.3, 0.8},
       RoundingRadius->0], RectangleBox[{1.3, 0}, {1.32, 1.05},
       RoundingRadius->0], RectangleBox[{1.32, 0}, {1.34, 0.95},
       RoundingRadius->0], RectangleBox[{1.34, 0}, {1.36, 0.7},
       RoundingRadius->0], RectangleBox[{1.36, 0}, {1.38, 0.5},
       RoundingRadius->0], RectangleBox[{1.38, 0}, {1.4, 1.1},
       RoundingRadius->0], RectangleBox[{1.4, 0}, {1.42, 1.15},
       RoundingRadius->0], RectangleBox[{1.42, 0}, {1.44, 0.7},
       RoundingRadius->0], RectangleBox[{1.44, 0}, {1.46, 0.6},
       RoundingRadius->0], RectangleBox[{1.46, 0}, {1.48, 0.8},
       RoundingRadius->0], RectangleBox[{1.48, 0}, {1.5, 0.55},
       RoundingRadius->0], RectangleBox[{1.5, 0}, {1.52, 1.2},
       RoundingRadius->0], RectangleBox[{1.52, 0}, {1.54, 0.85},
       RoundingRadius->0], RectangleBox[{1.54, 0}, {1.56, 0.95},
       RoundingRadius->0], RectangleBox[{1.56, 0}, {1.58, 0.7},
       RoundingRadius->0], RectangleBox[{1.58, 0}, {1.6, 1.05},
       RoundingRadius->0], RectangleBox[{1.6, 0}, {1.62, 1.1},
       RoundingRadius->0], RectangleBox[{1.62, 0}, {1.64, 0.95},
       RoundingRadius->0], RectangleBox[{1.64, 0}, {1.66, 1.15},
       RoundingRadius->0], RectangleBox[{1.66, 0}, {1.68, 1.25},
       RoundingRadius->0], RectangleBox[{1.68, 0}, {1.7, 1.05},
       RoundingRadius->0], RectangleBox[{1.7, 0}, {1.72, 0.9},
       RoundingRadius->0], RectangleBox[{1.72, 0}, {1.74, 1.35},
       RoundingRadius->0], RectangleBox[{1.74, 0}, {1.76, 0.95},
       RoundingRadius->0], RectangleBox[{1.76, 0}, {1.78, 1.1},
       RoundingRadius->0], RectangleBox[{1.78, 0}, {1.8, 1.6},
       RoundingRadius->0], RectangleBox[{1.8, 0}, {1.82, 1.35},
       RoundingRadius->0], RectangleBox[{1.82, 0}, {1.84, 0.95},
       RoundingRadius->0], RectangleBox[{1.84, 0}, {1.86, 1.05},
       RoundingRadius->0], RectangleBox[{1.86, 0}, {1.88, 1.55},
       RoundingRadius->0], RectangleBox[{1.88, 0}, {1.9, 1.4},
       RoundingRadius->0], RectangleBox[{1.9, 0}, {1.92, 1.95},
       RoundingRadius->0], RectangleBox[{1.92, 0}, {1.94, 1.4},
       RoundingRadius->0], RectangleBox[{1.94, 0}, {1.96, 1.45},
       RoundingRadius->0], RectangleBox[{1.96, 0}, {1.98, 1.65},
       RoundingRadius->0], RectangleBox[{1.98, 0}, {2., 1.55},
       RoundingRadius->
        0]}, {}, {}}, {{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJxF1AlUzekbB/AWJbQTuiNZCtEkTYqY+TaRaUWbmtIq2aIQWUbMFWWrJhFN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        "]]},
      Annotation[#, "Charting`Private`Tag$69630#1"]& ]}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.060399999999999995`, 0},
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotRange->{{-2, 2}, {0, 2}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.835781562174396*^9, 3.835781596579585*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"df42210f-c846-4364-a9fa-07209b1ac3a2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 621},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9fe11489-76f8-4d82-9614-ea8caa3156d0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 184, 3, 98, "Title",ExpressionUUID->"45510674-881e-4046-9214-db7f80c897c4"],
Cell[767, 27, 160, 3, 35, "Text",ExpressionUUID->"758d9d2a-0a12-47c3-8cdd-6f8ac672222e"],
Cell[930, 32, 1432, 21, 173, "Text",ExpressionUUID->"a6f558a4-02f2-4112-a074-3e06c0024745"],
Cell[2365, 55, 440, 8, 35, "Text",ExpressionUUID->"605685ed-639c-426f-acca-b13fa79c8e07"],
Cell[CellGroupData[{
Cell[2830, 67, 211, 4, 67, "Section",ExpressionUUID->"bb70b459-fc04-4ccd-9f28-e4a2a6e9be63"],
Cell[3044, 73, 3370, 55, 357, "Text",ExpressionUUID->"cd7dc21f-468a-4f96-94a1-c60e393213e0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6451, 133, 261, 4, 67, "Section",ExpressionUUID->"de3c1cb7-e307-48ff-80c9-73a9177bc57a"],
Cell[CellGroupData[{
Cell[6737, 141, 184, 3, 54, "Subsection",ExpressionUUID->"624c83eb-d9a0-4b61-b4c5-bd640b5550a4"],
Cell[6924, 146, 7680, 183, 421, "Text",ExpressionUUID->"0e3b4012-0a45-481d-96d5-5dd0f0919fe7"],
Cell[14607, 331, 443, 11, 30, "Input",ExpressionUUID->"94323c8c-e1f4-438e-ad5b-6864d07667ef"],
Cell[15053, 344, 147, 3, 35, "Text",ExpressionUUID->"fb08be4d-1e6b-4b83-8c8e-d7ddfa3c3478"],
Cell[15203, 349, 1167, 29, 52, "Input",ExpressionUUID->"0d0a902b-1d74-4137-910a-ba56347077ae"],
Cell[16373, 380, 605, 13, 35, "Text",ExpressionUUID->"6dde6181-d879-4521-9029-5f21d71a726f"],
Cell[16981, 395, 740, 19, 52, "Input",ExpressionUUID->"6fa0bdba-e3c9-476d-b64d-03e6a878a3d6"],
Cell[17724, 416, 254, 6, 35, "Text",ExpressionUUID->"2b829d91-5296-4bed-8984-575cdaac7edb"],
Cell[CellGroupData[{
Cell[18003, 426, 519, 11, 30, "Input",ExpressionUUID->"3f8320c3-ebeb-4d19-b16a-fda6823eb3c6"],
Cell[18525, 439, 11526, 341, 240, "Output",ExpressionUUID->"c98a26bc-8eb5-49ef-9890-96259ff4a41c"]
}, Open  ]],
Cell[30066, 783, 621, 15, 58, "Text",ExpressionUUID->"9f20d213-807f-4bc5-a977-e6ab3eef4ab8"],
Cell[CellGroupData[{
Cell[30712, 802, 1061, 28, 88, "Input",ExpressionUUID->"43999726-e075-412d-8b6a-07267cd273d3"],
Cell[31776, 832, 6626, 206, 203, "Output",ExpressionUUID->"42130782-2abd-476f-9571-e5a9d6ed7004"]
}, Open  ]],
Cell[38417, 1041, 1106, 25, 58, "Text",ExpressionUUID->"037225a6-7b57-45e9-a89c-05f456ed9434"],
Cell[CellGroupData[{
Cell[39548, 1070, 1469, 38, 73, "Input",ExpressionUUID->"38f744b4-8d3f-440d-8102-aa22efcd7a35"],
Cell[41020, 1110, 7558, 238, 224, "Output",ExpressionUUID->"f3b1ecb0-d5a5-43a9-b120-9aa9f108bf69"]
}, Open  ]],
Cell[48593, 1351, 419, 8, 35, "Text",ExpressionUUID->"44a9e45d-5da9-4ec2-8acf-57186f61b45c"],
Cell[49015, 1361, 1306, 35, 52, "Input",ExpressionUUID->"5c131202-f824-4b86-9015-65774fc79672"],
Cell[50324, 1398, 617, 15, 35, "Text",ExpressionUUID->"c962ba8b-0c76-4aab-b1ad-5fe20f8b87f6"],
Cell[CellGroupData[{
Cell[50966, 1417, 798, 19, 52, "Input",ExpressionUUID->"e85dc1a9-6d08-4479-8b9d-3d89b089b64c"],
Cell[51767, 1438, 7550, 237, 224, "Output",ExpressionUUID->"3f6cd004-25ba-4b48-8576-68542e025f89"]
}, Open  ]],
Cell[59332, 1678, 223, 5, 35, "Text",ExpressionUUID->"49ca7fdb-34c5-417e-b2d5-fce19b646fb8"],
Cell[59558, 1685, 1654, 45, 157, "Input",ExpressionUUID->"6ccc82aa-7d4b-4c06-be5a-7da0212ce311"],
Cell[61215, 1732, 363, 10, 35, "Text",ExpressionUUID->"1800e2d8-7e4f-45b4-bd71-5da7b73733a3"],
Cell[CellGroupData[{
Cell[61603, 1746, 278, 5, 30, "Input",ExpressionUUID->"97848344-50e5-41e0-add6-25f39ba4f008"],
Cell[61884, 1753, 193, 2, 34, "Output",ExpressionUUID->"932e43ad-2aaf-4ea4-8cf9-239750fa76fc"]
}, Open  ]],
Cell[62092, 1758, 382, 10, 35, "Text",ExpressionUUID->"106ce13c-d9a8-4787-801a-4d583c6e7d86"],
Cell[CellGroupData[{
Cell[62499, 1772, 278, 5, 30, "Input",ExpressionUUID->"b76ea59b-9922-4b5e-a3c6-11f1e2ae29e2"],
Cell[62780, 1779, 191, 2, 34, "Output",ExpressionUUID->"94f915e4-7d40-49f1-b153-df8bfe554274"]
}, Open  ]],
Cell[62986, 1784, 1093, 22, 104, "Text",ExpressionUUID->"96bb8259-1336-47ee-892a-739f46eb6a0b"],
Cell[CellGroupData[{
Cell[64104, 1810, 1200, 26, 52, "Input",ExpressionUUID->"389a6955-dee0-4dc0-83e2-c6cdd1fa6871"],
Cell[65307, 1838, 1075, 32, 56, "Output",ExpressionUUID->"8c36eadb-1744-440a-818b-9f64e16b6898"]
}, Open  ]],
Cell[66397, 1873, 269, 6, 35, "Text",ExpressionUUID->"55beeec3-378a-443f-9c09-e3d37f2f72d2"],
Cell[66669, 1881, 1173, 30, 69, "Input",ExpressionUUID->"9971d396-b400-43d2-b787-9692fcd6f695"],
Cell[67845, 1913, 485, 8, 35, "Text",ExpressionUUID->"b5750277-b501-41cf-8022-7698dcaad8c7"],
Cell[68333, 1923, 306, 7, 35, "Text",ExpressionUUID->"1ad3b388-ae98-446f-9583-57ee95e2bf98"],
Cell[68642, 1932, 2094, 40, 403, "Text",ExpressionUUID->"b66ec39c-ade9-4f6c-9082-1a3b72cf09f9"],
Cell[70739, 1974, 24563, 535, 1627, "Input",ExpressionUUID->"40e4c6fa-cc18-401a-9fa9-003664fe3261"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95339, 2514, 235, 4, 54, "Subsection",ExpressionUUID->"150f339d-47fd-499a-b09a-4500591313c4"],
Cell[95577, 2520, 289, 7, 35, "Text",ExpressionUUID->"3beb9c11-92e0-4197-bc2c-8e41663064e6"],
Cell[95869, 2529, 505, 12, 30, "Input",ExpressionUUID->"2fd6628b-a0f6-47d4-9197-d4a4224dabef"],
Cell[96377, 2543, 240, 4, 35, "Text",ExpressionUUID->"b6d8af6d-a5cb-4141-b448-c77f24186c9a"],
Cell[96620, 2549, 725, 14, 30, "Input",ExpressionUUID->"ac9c0981-355e-456a-ab53-17cf9551d3f6"],
Cell[97348, 2565, 1425, 39, 58, "Text",ExpressionUUID->"cd578977-55d4-48ff-90f4-efd3837c02a3"],
Cell[CellGroupData[{
Cell[98798, 2608, 2006, 48, 52, "Input",ExpressionUUID->"cc677a30-1ad9-46e3-8776-f6d2fdb7eadd"],
Cell[100807, 2658, 3474, 77, 255, "Output",ExpressionUUID->"1e99bc53-d5a5-4b01-884e-f0eadcfd57c7"]
}, Open  ]],
Cell[104296, 2738, 452, 12, 35, "Text",ExpressionUUID->"fc9ff724-0030-4710-a917-e75cf9ad145c"],
Cell[CellGroupData[{
Cell[104773, 2754, 1529, 37, 52, "Input",ExpressionUUID->"2a9515fc-d04e-4952-8abc-b2899cdbd32f"],
Cell[106305, 2793, 8278, 147, 255, "Output",ExpressionUUID->"30b13f62-6ad9-499b-afe7-5c910df10690"]
}, Open  ]],
Cell[114598, 2943, 267, 6, 35, "Text",ExpressionUUID->"01928146-05c9-42ba-9a22-1745cd4213d0"],
Cell[CellGroupData[{
Cell[114890, 2953, 1654, 43, 73, "Input",ExpressionUUID->"9e921800-8659-4f00-85fa-ce13570e04d5"],
Cell[116547, 2998, 8238, 147, 255, "Output",ExpressionUUID->"71fb799d-65d4-42c9-9359-e7484142b5cd"]
}, Open  ]],
Cell[124800, 3148, 430, 8, 35, "Text",ExpressionUUID->"11470ca4-1ed3-4298-a9ce-f69d8749ee0e"],
Cell[CellGroupData[{
Cell[125255, 3160, 2396, 59, 140, "Input",ExpressionUUID->"c0d8f4d6-65f3-4a08-86ef-2ffd8e2859f3"],
Cell[127654, 3221, 2822, 65, 264, "Output",ExpressionUUID->"5ff65d4e-1c85-4f53-b501-0530f9943f9c"]
}, Open  ]],
Cell[130491, 3289, 602, 11, 58, "Text",ExpressionUUID->"74ad2121-b69e-4b62-ab2c-600814797cc2"],
Cell[131096, 3302, 981, 20, 30, "Input",ExpressionUUID->"857b344e-b692-43f7-8388-d5e23fb2a193"],
Cell[132080, 3324, 225, 5, 35, "Text",ExpressionUUID->"802581b9-bfde-4f29-b6a8-09120ee363e8"],
Cell[CellGroupData[{
Cell[132330, 3333, 1676, 40, 52, "Input",ExpressionUUID->"92102ac5-2e26-4e5c-b8a9-0330736e0d20"],
Cell[134009, 3375, 30228, 617, 255, "Output",ExpressionUUID->"3b014db9-ce4b-41bf-8b4b-8cb85cc01c03"]
}, Open  ]],
Cell[164252, 3995, 3902, 82, 294, "Text",ExpressionUUID->"096a77e7-0481-4f3f-86e1-eb40dceddbde"],
Cell[CellGroupData[{
Cell[168179, 4081, 2635, 67, 52, "Input",ExpressionUUID->"2ebcc7f5-d763-40f4-9324-026a67dce86d"],
Cell[170817, 4150, 15087, 254, 255, "Output",ExpressionUUID->"b9fa64aa-2091-4780-944d-bb33872f6b3a"]
}, Open  ]],
Cell[185919, 4407, 473, 11, 35, "Text",ExpressionUUID->"41aff1ee-63f3-43bd-817d-8e404c2a5ee1"],
Cell[CellGroupData[{
Cell[186417, 4422, 2056, 55, 52, "Input",ExpressionUUID->"cd4f912e-15a2-427d-aec1-8b3e0585cc10"],
Cell[188476, 4479, 14868, 250, 255, "Output",ExpressionUUID->"4aaef9ee-d1fa-44ba-9471-720007225690"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[203393, 4735, 224, 3, 54, "Subsection",ExpressionUUID->"66556d02-93a2-42f0-9b43-078fe3fd7ff8"],
Cell[CellGroupData[{
Cell[203642, 4742, 172, 3, 45, "Subsubsection",ExpressionUUID->"3742b64c-143e-4b77-ae45-4ebf0351a28a"],
Cell[203817, 4747, 843, 13, 104, "Text",ExpressionUUID->"7c7868b5-899f-4287-bc9f-9a2f48b30476"]
}, Open  ]],
Cell[CellGroupData[{
Cell[204697, 4765, 885, 23, 45, "Subsubsection",ExpressionUUID->"99aec692-431f-49d8-97d5-f07394f4bcc6"],
Cell[205585, 4790, 1265, 30, 58, "Text",ExpressionUUID->"6bdc7069-ed7a-4675-bedd-dd22dfb2b4f4"],
Cell[206853, 4822, 476, 12, 30, "Input",ExpressionUUID->"d1de7e84-4d1c-4dea-8626-d40ae7dd8e9a"],
Cell[207332, 4836, 892, 27, 35, "Text",ExpressionUUID->"5c9aa1a1-9b56-4cf9-9dcd-762f46326146"],
Cell[208227, 4865, 896, 21, 30, "Input",ExpressionUUID->"36737046-b570-4ce5-a561-066fcb024c59"],
Cell[209126, 4888, 154, 3, 35, "Text",ExpressionUUID->"f015c0b4-5f00-4af5-90e0-c5d1aeb781b6"],
Cell[CellGroupData[{
Cell[209305, 4895, 3061, 75, 94, "Input",ExpressionUUID->"96902f45-3113-47c6-921b-362157d26517"],
Cell[212369, 4972, 73087, 1236, 318, "Output",ExpressionUUID->"1cca8ddf-7eef-46fa-a2a6-42cb46a389dc"]
}, Open  ]],
Cell[285471, 6211, 2032, 46, 127, "Text",ExpressionUUID->"b7748c75-79a8-4b65-b08a-4ca35c24afc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287540, 6262, 296, 5, 45, "Subsubsection",ExpressionUUID->"38eb6f38-f0d5-44d0-8358-f8ad2bf59248"],
Cell[287839, 6269, 1325, 30, 84, "Text",ExpressionUUID->"1d08b994-8566-4ff8-b053-5fac1ddc508d"],
Cell[289167, 6301, 415, 10, 30, "Input",ExpressionUUID->"858f0f04-a58d-4c07-8b38-df5dca808de7"],
Cell[289585, 6313, 942, 24, 61, "Text",ExpressionUUID->"39de4cd9-6fdc-4c63-b1f8-620be65d2687"],
Cell[CellGroupData[{
Cell[290552, 6341, 1102, 30, 46, "Input",ExpressionUUID->"50453285-7e0f-4334-a539-10b019695ed4"],
Cell[291657, 6373, 4351, 107, 161, "Output",ExpressionUUID->"9e6d6dcd-b153-4193-a399-f3cbf87015f9"]
}, Open  ]],
Cell[296023, 6483, 493, 12, 35, "Text",ExpressionUUID->"6ed26825-018e-4889-93d2-fb0450e349b4"],
Cell[CellGroupData[{
Cell[296541, 6499, 1141, 29, 46, "Input",ExpressionUUID->"05c210d9-1841-4dee-a010-f50c8edffa52"],
Cell[297685, 6530, 5353, 156, 182, "Output",ExpressionUUID->"5bffd636-c816-4e11-a91a-f319879cbbb8"]
}, Open  ]],
Cell[303053, 6689, 253, 6, 35, "Text",ExpressionUUID->"ce755571-5ac7-4cb7-b231-4a4effd5b2e4"],
Cell[CellGroupData[{
Cell[303331, 6699, 8494, 209, 199, "Input",ExpressionUUID->"c975445a-f38c-40f5-917e-582d9cc3d581"],
Cell[311828, 6910, 30746, 520, 340, "Output",ExpressionUUID->"1af223b2-be5d-41f7-ad6b-4b4f740ffd52"]
}, Open  ]],
Cell[342589, 7433, 557, 10, 58, "Text",ExpressionUUID->"22c7d17c-609e-4907-aeb0-251e5474ecfb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343183, 7448, 228, 4, 45, "Subsubsection",ExpressionUUID->"43b9ef2b-ebaa-4da1-8778-8f1b86a1c131"],
Cell[343414, 7454, 516, 10, 58, "Text",ExpressionUUID->"47b427ab-1b40-424f-a423-26158c5463a0"],
Cell[343933, 7466, 22944, 583, 808, "Input",ExpressionUUID->"d378eefa-f87a-4ed9-bb59-0a8351384638"],
Cell[366880, 8051, 197, 3, 35, "Text",ExpressionUUID->"3bcc6f72-b56f-4774-8190-45f9a1dbcc4f"],
Cell[367080, 8056, 7947, 224, 220, "Input",ExpressionUUID->"fcdbee2a-643a-48bf-9deb-b2b65fe959ad"],
Cell[CellGroupData[{
Cell[375052, 8284, 2362, 57, 94, "Input",ExpressionUUID->"5765b575-448c-4bf5-82ac-a1212826075d"],
Cell[377417, 8343, 25996, 545, 267, "Output",ExpressionUUID->"ef7f11a2-71fc-474f-9313-5213dbdbc998"]
}, Open  ]],
Cell[403428, 8891, 215, 5, 35, "Text",ExpressionUUID->"82bbcd5c-3d48-412c-9f0b-255d8eaf265d"],
Cell[CellGroupData[{
Cell[403668, 8900, 3737, 93, 183, "Input",ExpressionUUID->"52235408-2a94-4f0e-9641-5e51af4e74c5"],
Cell[407408, 8995, 85937, 1762, 154, "Output",ExpressionUUID->"238d6b22-6614-460a-a339-06bbba1d7dbb"]
}, Open  ]],
Cell[493360, 10760, 1819, 31, 196, "Text",ExpressionUUID->"8dbe2030-daf3-40ed-9c69-de86249a20da"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[495240, 10798, 526, 12, 68, "Section",ExpressionUUID->"3b4cefe5-f3dc-40ef-bbce-1e3c95f82298"],
Cell[495769, 10812, 592, 13, 58, "Text",ExpressionUUID->"d4a0f407-5ae5-4db2-9f0f-ae81311b855e"],
Cell[CellGroupData[{
Cell[496386, 10829, 367, 5, 54, "Subsection",ExpressionUUID->"033305bb-7672-4235-971b-9c6c0f60f1a8"],
Cell[496756, 10836, 1001, 31, 37, "Text",ExpressionUUID->"5fddfdb3-e6e1-4849-9c2f-12b83be6a973"],
Cell[497760, 10869, 12111, 335, 707, "Input",ExpressionUUID->"318f4534-5d3d-4648-9a43-260ab5f9a6ac"],
Cell[CellGroupData[{
Cell[509896, 11208, 302, 4, 45, "Subsubsection",ExpressionUUID->"8dce8717-c232-4764-a927-0cb7470499a5"],
Cell[510201, 11214, 583, 16, 35, "Text",ExpressionUUID->"b52a4844-47ef-4df2-826b-388f24d03b9a"],
Cell[CellGroupData[{
Cell[510809, 11234, 840, 21, 48, "Input",ExpressionUUID->"493f6e11-061a-4bab-b435-b3076801a9b9"],
Cell[511652, 11257, 760, 21, 52, "Output",ExpressionUUID->"4b5db97e-b508-44c2-8005-da1e6a416abc"]
}, Open  ]],
Cell[512427, 11281, 225, 5, 35, "Text",ExpressionUUID->"3bdd39e0-8700-4345-a21a-c688060c9061"],
Cell[512655, 11288, 638, 13, 30, "Input",ExpressionUUID->"cd026430-561a-4057-8bc7-638ebd129006"],
Cell[513296, 11303, 514, 13, 35, "Text",ExpressionUUID->"a03a6684-9f41-4a3e-b41a-34db984d4cf3"],
Cell[513813, 11318, 1576, 41, 52, "Input",ExpressionUUID->"5bd0c11c-9932-4773-a822-2e53bc04f728"],
Cell[CellGroupData[{
Cell[515414, 11363, 946, 26, 30, "Input",ExpressionUUID->"1523bd93-aaaa-4138-af81-01e525e40e53"],
Cell[516363, 11391, 16011, 337, 246, "Output",ExpressionUUID->"b63f776f-0f42-4ee0-b9e2-e257b1d495e5"]
}, Open  ]],
Cell[532389, 11731, 466, 12, 35, "Text",ExpressionUUID->"f51a170f-899d-4673-abf4-5ecf4a1693e4"],
Cell[CellGroupData[{
Cell[532880, 11747, 632, 15, 71, "Input",ExpressionUUID->"ea5d811e-475e-4918-915b-a4062a12d684"],
Cell[533515, 11764, 283, 8, 52, "Output",ExpressionUUID->"718cec98-e5b0-4c9b-8572-81fcc468f10c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[533835, 11777, 1056, 26, 30, "Input",ExpressionUUID->"751d667c-cc37-401e-93b2-8ddbe4ff1fcd"],
Cell[534894, 11805, 13666, 299, 248, "Output",ExpressionUUID->"c64f8965-68fd-45c3-8103-08c3d8b434cb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[548609, 12110, 406, 9, 45, "Subsubsection",ExpressionUUID->"74c4167c-9874-42e8-826f-402784428014"],
Cell[549018, 12121, 339, 7, 35, "Text",ExpressionUUID->"ce37e19c-5ee3-4b18-8eb6-dd2a0e849641"],
Cell[CellGroupData[{
Cell[549382, 12132, 641, 16, 30, "Input",ExpressionUUID->"d1b1e7f5-967e-4ac8-94e5-35c99f260b7f"],
Cell[550026, 12150, 912, 27, 55, "Output",ExpressionUUID->"5369576a-2f97-446b-841d-7700f1ff07a0"]
}, Open  ]],
Cell[550953, 12180, 285, 5, 35, "Text",ExpressionUUID->"c194ae90-c26e-491c-a494-b544042bcc35"],
Cell[551241, 12187, 372, 9, 30, "Input",ExpressionUUID->"1af355cf-89b0-44e5-b28d-ac39a61271db"],
Cell[CellGroupData[{
Cell[551638, 12200, 675, 18, 48, "Input",ExpressionUUID->"07be0769-673e-4eda-a978-f2f37a36958c"],
Cell[552316, 12220, 694, 21, 55, "Output",ExpressionUUID->"3bbf97fe-d320-4aed-8caf-44faa2719f86"]
}, Open  ]],
Cell[CellGroupData[{
Cell[553047, 12246, 1170, 28, 30, "Input",ExpressionUUID->"3c7fb25b-c6e2-445c-9fb7-9670b74d047a"],
Cell[554220, 12276, 24909, 415, 142, "Output",ExpressionUUID->"936add65-14cd-4572-8e56-34bf8d394581"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[579178, 12697, 419, 9, 45, "Subsubsection",ExpressionUUID->"0a2bacec-6d58-4d2b-a0ec-8210dcd1c4d3"],
Cell[CellGroupData[{
Cell[579622, 12710, 757, 20, 30, "Input",ExpressionUUID->"7f8e4ab0-ef22-41dd-a964-8e2d7f0b0a82"],
Cell[580382, 12732, 1247, 34, 57, "Output",ExpressionUUID->"52afccef-7525-4ede-bbd8-496c101b8432"]
}, Open  ]],
Cell[CellGroupData[{
Cell[581666, 12771, 685, 19, 30, "Input",ExpressionUUID->"afc98cb8-230f-4f54-a719-3f04cd83e3e6"],
Cell[582354, 12792, 1976, 45, 148, "Output",ExpressionUUID->"fe1b420f-898e-4480-9327-93f23e2078d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[584367, 12842, 755, 20, 52, "Input",ExpressionUUID->"45a1af8f-d53a-498e-bb61-d547293819e2"],
Cell[585125, 12864, 4385, 98, 748, "Output",ExpressionUUID->"bb14708c-7c99-4302-ada8-9f8c6cc3b36a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[589547, 12967, 1535, 41, 96, "Input",ExpressionUUID->"6d5a0095-b87b-4e89-aac9-0c53308f4d4b"],
Cell[591085, 13010, 37192, 743, 269, "Output",ExpressionUUID->"8a4712a3-e345-413b-94d1-358d1632c940"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[628338, 13760, 285, 4, 54, "Subsection",ExpressionUUID->"b3236ebd-2b8c-465e-a89c-0f181d7c9437"],
Cell[628626, 13766, 489, 9, 58, "Text",ExpressionUUID->"5165bec6-bf8b-4d33-aab6-f2abbb1c44b8"],
Cell[CellGroupData[{
Cell[629140, 13779, 2177, 60, 97, "Input",ExpressionUUID->"b1bac95e-07fa-427e-a2af-dfbf4c6a80e7"],
Cell[631320, 13841, 9496, 163, 246, "Output",ExpressionUUID->"df42210f-c846-4364-a9fa-07209b1ac3a2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


